Holography of quarter-BPS AdS bubbles

We consider the quarter-BPS sector of the AdS$_5$/CFT$_4$ duality, and provide a precise matching between specific CFT states and supergravity geometries beyond the linearized approximation. In the bulk, we focus on AdS bubbles geometries that fit within a consistent truncation to five-dimensional gauged supergravity. We show that the BPS equations can be decoupled, and study the resulting geometries both perturbatively and numerically. Applying the holographic dictionary, we compute the expectation values of light chiral primaries in these backgrounds. This data allows us to determine the dual CFT state up to quadratic order in the fluctuations, and to provide non-trivial consistency checks of the result. The resulting state is expressed as a linear combination of half-BPS double-trace operators, and of the unique $[2,0,2]$ quarter-BPS operator of the theory. As an application, we compute three-point functions involving two quarter-BPS operators and a half-BPS operator in the supergravity regime, finding an explicit example of a correlator that differs from its free theory value and that is therefore not protected.

==> state_identification.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    147108,       3784]
NotebookOptionsPosition[    131948,       3487]
NotebookOutlinePosition[    136670,       3608]
CellTagsIndexPosition[    136627,       3605]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
Identification of the 1/2- and 1/4-BPS states dual to the 5D geometries.\
\>", "Chapter",
 CellChangeTimes->{{3.994497843772353*^9, 3.9944978618398447`*^9}, {
  3.99449794680221*^9, 3.9944979557614393`*^9}, {3.9944989854057302`*^9, 
  3.994498987158691*^9}},ExpressionUUID->"97e5e90b-ee05-4816-a2d8-\
2a847a8e163e"],

Cell[CellGroupData[{

Cell[TextData[StyleBox[" Ancillary file to arxiv:2512.07767 ", "Text"]], \
"Chapter",
 CellChangeTimes->{{3.99449786600077*^9, 
  3.9944979140402203`*^9}},ExpressionUUID->"223cafa0-4321-4edb-9d31-\
1f36ea2ed0ba"],

Cell[BoxData[
 RowBox[{"<<", "wick.m"}]], "Input",
 CellChangeTimes->{{3.9744551707828503`*^9, 3.9744551923524027`*^9}, {
  3.974456190471942*^9, 3.974456191082345*^9}, {3.994487959924016*^9, 
  3.994487960572343*^9}, {3.994488214874344*^9, 3.9944882151344*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"246d813a-a92b-4e15-8a14-65771b915ad3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{
    RowBox[{"\[Epsilon]", ">", "0"}], "&&", 
    RowBox[{"\[Beta]1", "\[Element]", "Reals"}], "&&", 
    RowBox[{"\[Beta]2", "\[Element]", "Reals"}], "&&", 
    RowBox[{"Nc", "\[Element]", "Reals"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9780669353726254`*^9, 3.978066951859177*^9}, {
  3.978067208166276*^9, 3.978067211731082*^9}, {3.978071374222912*^9, 
  3.9780713799176598`*^9}, {3.978071552632421*^9, 3.978071553740711*^9}, {
  3.994490293401775*^9, 3.994490299942526*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"d3108394-5381-4a09-bbbc-ae41496f7c59"],

Cell[CellGroupData[{

Cell["Holographic data", "Subsection",
 CellChangeTimes->{{3.994326425509377*^9, 3.9943264446819677`*^9}, {
  3.994499000908546*^9, 
  3.99449900099426*^9}},ExpressionUUID->"0b8fb460-3e3c-49ca-b7d7-\
abbf60673990"],

Cell["\<\
The list below pairs up dimension-2 chiral primary operators with their \
expectation values computed from supergravity. \[Beta]1 and \[Beta]2 are the \
amplitudes parameters of the geometry, while \[Epsilon] is only used to \
organize the perturbation theory. Nc is the number of colors.\
\>", "Text",
 CellChangeTimes->{{3.9944922005955667`*^9, 3.994492210916174*^9}, {
  3.994497429564673*^9, 3.994497484132324*^9}, {3.9944980927465754`*^9, 
  3.994498178186246*^9}, {3.994498215023003*^9, 
  3.9944982344348*^9}},ExpressionUUID->"f65ee649-01e7-4046-a53f-aa3ba8e9577b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"allVevs", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"X", ".", "X"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["Nc", "2"]}], ")"}], " ", "\[Beta]1", " ", 
         "\[Epsilon]"}], "-", 
        RowBox[{
         FractionBox["1", "18"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["Nc", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            SuperscriptBox["\[Beta]1", "3"]}], "-", 
           RowBox[{"9", " ", "\[Beta]1", " ", 
            SuperscriptBox["\[Beta]2", "2"]}]}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]", "3"]}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"Xb", ".", "Xb"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["Nc", "2"]}], ")"}], " ", "\[Beta]1", " ", 
         "\[Epsilon]"}], "-", 
        RowBox[{
         FractionBox["1", "18"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["Nc", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            SuperscriptBox["\[Beta]1", "3"]}], "-", 
           RowBox[{"9", " ", "\[Beta]1", " ", 
            SuperscriptBox["\[Beta]2", "2"]}]}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]", "3"]}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"Y", ".", "Y"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["Nc", "2"]}], ")"}], " ", "\[Beta]2", " ", 
         "\[Epsilon]"}], "+", 
        RowBox[{
         FractionBox["1", "18"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["Nc", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", 
            SuperscriptBox["\[Beta]1", "2"], " ", "\[Beta]2"}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Beta]2", "3"]}]}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]", "3"]}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"Yb", ".", "Yb"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["Nc", "2"]}], ")"}], " ", "\[Beta]2", " ", 
         "\[Epsilon]"}], "+", 
        RowBox[{
         FractionBox["1", "18"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["Nc", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", 
            SuperscriptBox["\[Beta]1", "2"], " ", "\[Beta]2"}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Beta]2", "3"]}]}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]", "3"]}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"tr", "[", 
         RowBox[{"X", ".", "Y"}], "]"}], 
        SqrtBox["2"]], ",", "0"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"tr", "[", 
         RowBox[{"Xb", ".", "Yb"}], "]"}], 
        SqrtBox["2"]], ",", "0"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"tr", "[", 
           RowBox[{"X", ".", "Xb"}], "]"}]}], "-", 
         RowBox[{"tr", "[", 
          RowBox[{"Y", ".", "Yb"}], "]"}], "-", 
         RowBox[{"tr", "[", 
          RowBox[{"Z", ".", "Zb"}], "]"}]}], 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]], ",", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["Nc", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["\[Beta]1", "2"]}], "-", 
            SuperscriptBox["\[Beta]2", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["Nc", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SuperscriptBox["\[Beta]1", "4"]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Beta]1", "2"], " ", 
             SuperscriptBox["\[Beta]2", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Beta]2", "4"]}]}], ")"}], " ", 
          SuperscriptBox["\[Epsilon]", "4"]}], 
         RowBox[{"18", " ", 
          SqrtBox["3"]}]]}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"tr", "[", 
           RowBox[{"Y", ".", "Yb"}], "]"}], "-", 
          RowBox[{"tr", "[", 
           RowBox[{"Z", ".", "Zb"}], "]"}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["Nc", "2"]}], ")"}], " ", 
         SuperscriptBox["\[Beta]2", "2"], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}], "+", 
        RowBox[{
         FractionBox["1", "18"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["Nc", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "12"}], " ", 
            SuperscriptBox["\[Beta]1", "2"], " ", 
            SuperscriptBox["\[Beta]2", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Beta]2", "4"]}]}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]", "4"]}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tr", "[", 
        RowBox[{"Xb", ".", "Y"}], "]"}], ",", "0"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tr", "[", 
        RowBox[{"X", ".", "Yb"}], "]"}], ",", "0"}], "}"}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.994489234810976*^9, 3.994489255903749*^9}, {
  3.994489311576766*^9, 3.994489336515925*^9}, {3.9944896444870234`*^9, 
  3.994489647244828*^9}, {3.994492228947524*^9, 3.994492239111701*^9}, {
  3.994497797852529*^9, 3.9944977982475653`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"363c6f7d-46d2-4b42-835e-816f5585a275"]
}, Closed]],

Cell[CellGroupData[{

Cell["Identification of the half-BPS state (section 4.2)", "Subsection",
 CellChangeTimes->{{3.994498611238188*^9, 
  3.994498619328877*^9}},ExpressionUUID->"0430088e-6e33-45f2-9f00-\
c6600041857f"],

Cell[CellGroupData[{

Cell["Building the ansatz in terms of 4 parameters", "Item",
 CellChangeTimes->{{3.994489767925159*^9, 3.994489773320841*^9}, {
  3.994492554732687*^9, 3.994492559921184*^9}, {3.9944973364853897`*^9, 
  3.994497336491239*^9}},ExpressionUUID->"1c2b2238-a4bc-4c0d-9325-\
67510c2caacd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ansatzHalf", "=", 
    RowBox[{"1", "-", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Epsilon]", " ", "\[Beta]1", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"X", ".", "X"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Epsilon]", "2"], 
      SuperscriptBox["\[Beta]1", "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"c", "[", "1", "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"X", ".", "X"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"c", "[", "2", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"tr", "[", 
           RowBox[{"X", ".", "X"}], "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"c", "[", "3", "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"X", ".", "X", ".", "X", ".", "X"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Epsilon]", "3"], 
      SuperscriptBox["\[Beta]1", "3"], 
      RowBox[{"c", "[", "4", "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"X", ".", "X"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"conjansatzHalf", "=", 
   RowBox[{
    RowBox[{"conj", "[", "ansatzHalf", "]"}], "/.", 
    RowBox[{
     RowBox[{"c", "[", "i_", "]"}], "->", 
     RowBox[{"Conjugate", "[", 
      RowBox[{"c", "[", "i", "]"}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.989655455515395*^9, 3.989655458229026*^9}, {
   3.989655493480304*^9, 3.9896555656440353`*^9}, {3.9896557039741907`*^9, 
   3.989655791373987*^9}, {3.9896558398297043`*^9, 3.989655964610981*^9}, {
   3.9896560681607733`*^9, 3.989656134911447*^9}, {3.989656193500093*^9, 
   3.989656216563553*^9}, {3.989656259374435*^9, 3.989656297263906*^9}, {
   3.989656375136057*^9, 3.98965639957064*^9}, {3.989656447908671*^9, 
   3.989656496398223*^9}, {3.9896565350808268`*^9, 3.989656578152712*^9}, {
   3.989656648484601*^9, 3.9896566910431623`*^9}, {3.989658196415537*^9, 
   3.9896581995914*^9}, {3.989658353203836*^9, 3.989658412691889*^9}, {
   3.9896589746648006`*^9, 3.989659058428495*^9}, {3.989659444695907*^9, 
   3.9896594646792927`*^9}, {3.989659618578504*^9, 3.9896596489757223`*^9}, {
   3.9896602204695177`*^9, 3.9896602277787123`*^9}, {3.989660303706849*^9, 
   3.989660443148076*^9}, {3.989660537838738*^9, 3.989660542191071*^9}, {
   3.9896606234331512`*^9, 3.989660623894946*^9}, {3.989660721924881*^9, 
   3.989660743290729*^9}, {3.989660910157344*^9, 3.9896609157371807`*^9}, {
   3.989660962032708*^9, 3.9896609834375477`*^9}, {3.989661096390134*^9, 
   3.98966112856843*^9}, {3.994235729086422*^9, 3.994235729177198*^9}, 
   3.994235857537838*^9, 3.994240954485935*^9, {3.9944893644622507`*^9, 
   3.994489423458869*^9}, {3.994489513996462*^9, 3.994489532391646*^9}, {
   3.994489609329698*^9, 3.994489614727837*^9}, 3.994489960553994*^9, {
   3.994497245536715*^9, 3.9944972537893953`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"10988634-67fd-43bf-b960-346e4a022f6c"]
}, Open  ]],

Cell["\<\
Matching with the expectation value of a charged dimension-2 operator\
\>", "Item",
 CellChangeTimes->{{3.9944897751100397`*^9, 
  3.99448979576188*^9}},ExpressionUUID->"a16d78e0-204c-4ab2-aa08-\
60504e9c51b7"],

Cell["\<\
The supergravity expectation values of the half-BPS state can be obtained by \
taking the limit \[Beta]2 -> 0 of the quarter-BPS geometry.\
\>", "Text",
 CellChangeTimes->{{3.9944973725893497`*^9, 
  3.9944974090310173`*^9}},ExpressionUUID->"f9beec26-5ed4-4ff2-a64f-\
5d12aa4f5994"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"op1", ",", "vev1"}], "}"}], "=", 
   RowBox[{
    RowBox[{"allVevs", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "/.", 
    RowBox[{"\[Beta]2", "->", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"wick", "[", 
        RowBox[{"conjansatzHalf", ",", "op1", ",", "ansatzHalf"}], "]"}], 
       RowBox[{"wick", "[", 
        RowBox[{"conjansatzHalf", ",", "ansatzHalf"}], "]"}]], "-", "vev1"}], 
     "/.", 
     RowBox[{
      RowBox[{"d", "[", "__", "]"}], "->", "1"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Beta]1", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solHalf", "[", "1", "]"}], "=", 
  RowBox[{
   RowBox[{"First", "@", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"%", "==", "0"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"c", "[", "1", "]"}], ",", 
        RowBox[{"c", "[", "4", "]"}]}], "}"}]}], "]"}]}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.989655455515395*^9, 3.989655458229026*^9}, {
   3.989655493480304*^9, 3.9896555656440353`*^9}, {3.9896557039741907`*^9, 
   3.989655791373987*^9}, {3.9896558398297043`*^9, 3.989655964610981*^9}, {
   3.9896560681607733`*^9, 3.989656134911447*^9}, {3.989656193500093*^9, 
   3.989656216563553*^9}, {3.989656259374435*^9, 3.989656297263906*^9}, {
   3.989656375136057*^9, 3.98965639957064*^9}, {3.989656447908671*^9, 
   3.989656496398223*^9}, {3.9896565350808268`*^9, 3.989656578152712*^9}, {
   3.989656648484601*^9, 3.9896566910431623`*^9}, {3.989658196415537*^9, 
   3.9896581995914*^9}, {3.989658353203836*^9, 3.989658412691889*^9}, {
   3.9896589746648006`*^9, 3.989659058428495*^9}, {3.989659444695907*^9, 
   3.9896594646792927`*^9}, {3.989659618578504*^9, 3.9896596489757223`*^9}, {
   3.9896602204695177`*^9, 3.9896602277787123`*^9}, {3.989660303706849*^9, 
   3.989660443148076*^9}, {3.989660537838738*^9, 3.989660542191071*^9}, {
   3.9896606234331512`*^9, 3.989660623894946*^9}, {3.989660721924881*^9, 
   3.989660743290729*^9}, {3.989660910157344*^9, 3.9896609157371807`*^9}, {
   3.989660962032708*^9, 3.9896609834375477`*^9}, {3.989661096390134*^9, 
   3.98966112856843*^9}, {3.994235729086422*^9, 3.994235729177198*^9}, 
   3.994235857537838*^9, 3.994240954485935*^9, {3.9944893644622507`*^9, 
   3.9944893777041817`*^9}, {3.9944894326119223`*^9, 3.994489504432457*^9}, {
   3.994489535468981*^9, 3.994489664712038*^9}, {3.994490078304257*^9, 
   3.994490078860373*^9}, 3.994490823697217*^9, 3.9944930332073193`*^9, {
   3.9944972582540493`*^9, 3.9944972584245234`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"ff924502-169e-49ab-9e61-d987e95de20d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["Nc", "2"]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "2"], " ", 
    RowBox[{"c", "[", "1", "]"}], " ", 
    SuperscriptBox["\[Beta]1", "2"]}], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["Nc", "2"]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["Nc", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"c", "[", "2", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"72", " ", 
          RowBox[{"c", "[", "3", "]"}]}], "+", 
         RowBox[{"48", " ", 
          SuperscriptBox["Nc", "2"], " ", 
          RowBox[{"c", "[", "3", "]"}]}], "+", 
         RowBox[{"Nc", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"24", " ", 
             RowBox[{"c", "[", "2", "]"}]}], "-", 
            RowBox[{"12", " ", 
             RowBox[{"c", "[", "4", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], " ", 
     SuperscriptBox["\[Beta]1", "3"]}], 
    RowBox[{"12", " ", "Nc"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Beta]1", "]"}], "4"],
    SeriesData[$CellContext`\[Beta]1, 0, {}, 2, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Beta]1, 
   0, {(-1 + Wick`Nc^2) $CellContext`\[Epsilon]^2 $CellContext`c[1], 
    Rational[-1, 12] 
    Wick`Nc^(-1) (-1 + Wick`Nc^2) $CellContext`\[Epsilon]^3 (
     3 Wick`Nc^3 (-1 + 8 $CellContext`c[2]) - 72 $CellContext`c[3] + 
     48 Wick`Nc^2 $CellContext`c[3] + 
     Wick`Nc (-1 + 24 $CellContext`c[2] - 12 $CellContext`c[4]))}, 2, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.9944894689455223`*^9, {3.9944895433930817`*^9, 3.994489551465804*^9}, {
   3.994489586741301*^9, 3.9944895943725863`*^9}, 3.994489627833995*^9, 
   3.994490079177038*^9, 3.994490315868976*^9, 3.9944915594987803`*^9, 
   3.994492104291815*^9, 3.9944938574371967`*^9, 3.994497259578342*^9, 
   3.994497309733698*^9, 3.994497567328422*^9, 3.9944978158632936`*^9, 
   3.994499361515532*^9, 3.994500197467189*^9, 3.994500782145954*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"17be69a8-4beb-4d0b-8d04-2a9fd832408c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"c", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"c", "[", "4", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "12"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"c", "[", "2", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["Nc", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "4"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"c", "[", "2", "]"}]}]}], ")"}]}], "-", 
     FractionBox[
      RowBox[{"6", " ", 
       RowBox[{"c", "[", "3", "]"}]}], "Nc"], "+", 
     RowBox[{"4", " ", "Nc", " ", 
      RowBox[{"c", "[", "3", "]"}]}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9944894689455223`*^9, {3.9944895433930817`*^9, 3.994489551465804*^9}, {
   3.994489586741301*^9, 3.9944895943725863`*^9}, 3.994489627833995*^9, 
   3.994490079177038*^9, 3.994490315868976*^9, 3.9944915594987803`*^9, 
   3.994492104291815*^9, 3.9944938574371967`*^9, 3.994497259578342*^9, 
   3.994497309733698*^9, 3.994497567328422*^9, 3.9944978158632936`*^9, 
   3.994499361515532*^9, 3.994500197467189*^9, 3.994500782179575*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"a06b9e6e-17a2-4334-8fdd-de5fa9facb5f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Matching with the expectation value of a charged dimension-4 operator, which \
vanishes in supergravity\
\>", "Item",
 CellChangeTimes->{{3.994489800965214*^9, 3.9944898034217997`*^9}, {
  3.994497504677737*^9, 
  3.994497532796255*^9}},ExpressionUUID->"a64cb276-85b7-4e52-9965-\
9f523ad63a93"],

Cell[BoxData[
 RowBox[{
  RowBox[{"O44", "=", 
   RowBox[{
    RowBox[{"tr", "[", 
     RowBox[{"X", ".", "X", ".", "X", ".", "X"}], "]"}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"2", 
        SuperscriptBox["Nc", "2"]}], "-", "3"}], 
      RowBox[{"Nc", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["Nc", "2"], "+", "1"}], ")"}]}]], 
     SuperscriptBox[
      RowBox[{"tr", "[", 
       RowBox[{"X", ".", "X"}], "]"}], "2"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.994497496687145*^9, 3.994497500818529*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"b228d23c-c9d3-4028-8d42-f1b39dacbd47"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"wick", "[", 
       RowBox[{"conjansatzHalf", ",", "O44", ",", "ansatzHalf"}], "]"}], 
      RowBox[{"wick", "[", 
       RowBox[{"conjansatzHalf", ",", "ansatzHalf"}], "]"}]], "/.", 
     RowBox[{
      RowBox[{"d", "[", "__", "]"}], "->", "1"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Beta]1", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solHalf", "[", "2", "]"}], "=", 
  RowBox[{"First", "@", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"%", "==", "0"}], ",", 
     RowBox[{"c", "[", "3", "]"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.989655455515395*^9, 3.989655458229026*^9}, {
   3.989655493480304*^9, 3.9896555656440353`*^9}, {3.9896557039741907`*^9, 
   3.989655791373987*^9}, {3.9896558398297043`*^9, 3.989655964610981*^9}, {
   3.9896560681607733`*^9, 3.989656134911447*^9}, {3.989656193500093*^9, 
   3.989656216563553*^9}, {3.989656259374435*^9, 3.989656297263906*^9}, {
   3.989656375136057*^9, 3.98965639957064*^9}, {3.989656447908671*^9, 
   3.989656496398223*^9}, {3.9896565350808268`*^9, 3.989656578152712*^9}, {
   3.989656648484601*^9, 3.9896566910431623`*^9}, {3.989658196415537*^9, 
   3.9896581995914*^9}, {3.989658353203836*^9, 3.989658412691889*^9}, {
   3.9896589746648006`*^9, 3.989659058428495*^9}, {3.989659444695907*^9, 
   3.9896594646792927`*^9}, {3.989659618578504*^9, 3.9896596489757223`*^9}, {
   3.9896602204695177`*^9, 3.9896602277787123`*^9}, {3.989660303706849*^9, 
   3.989660443148076*^9}, {3.989660537838738*^9, 3.989660542191071*^9}, {
   3.9896606234331512`*^9, 3.989660623894946*^9}, {3.989660721924881*^9, 
   3.989660743290729*^9}, {3.989660910157344*^9, 3.9896609157371807`*^9}, {
   3.989660962032708*^9, 3.9896609834375477`*^9}, {3.989661096390134*^9, 
   3.98966112856843*^9}, {3.994235729086422*^9, 3.994235729177198*^9}, 
   3.994235857537838*^9, 3.994240954485935*^9, {3.9944893644622507`*^9, 
   3.9944893777041817`*^9}, {3.994489666534897*^9, 3.994489756401767*^9}, 
   3.9944898715614147`*^9, 3.9944930318401012`*^9, 3.994497281174515*^9, {
   3.994497502562777*^9, 3.994497517343367*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"a2de47fb-de3d-45e7-adb1-e230e1f4965c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "36"}], "+", 
       RowBox[{"49", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["Nc", "4"]}], "+", 
       SuperscriptBox["Nc", "6"]}], ")"}], " ", 
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     RowBox[{"Conjugate", "[", 
      RowBox[{"c", "[", "3", "]"}], "]"}], " ", 
     SuperscriptBox["\[Beta]1", "2"]}], 
    RowBox[{"1", "+", 
     SuperscriptBox["Nc", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Beta]1", "]"}], "3"],
    SeriesData[$CellContext`\[Beta]1, 0, {}, 2, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Beta]1, 0, {
   4 (1 + Wick`Nc^2)^(-1) (-36 + 49 Wick`Nc^2 - 14 Wick`Nc^4 + 
     Wick`Nc^6) $CellContext`\[Epsilon]^2 Conjugate[
      $CellContext`c[3]]}, 2, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.99448975728904*^9, 3.9944903179211206`*^9, 3.994491560549348*^9, 
   3.994492104609881*^9, 3.994493857800226*^9, {3.99449726286261*^9, 
   3.994497310832697*^9}, 3.994497522407384*^9, 3.994497567696773*^9, 
   3.9944978169789124`*^9, 3.994499361774007*^9, 3.9945001978454523`*^9, 
   3.994500782403722*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"71652f61-cef0-4ff5-839a-0f96d54afbf7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c", "[", "3", "]"}], "\[Rule]", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.99448975728904*^9, 3.9944903179211206`*^9, 3.994491560549348*^9, 
   3.994492104609881*^9, 3.994493857800226*^9, {3.99449726286261*^9, 
   3.994497310832697*^9}, 3.994497522407384*^9, 3.994497567696773*^9, 
   3.9944978169789124`*^9, 3.994499361774007*^9, 3.9945001978454523`*^9, 
   3.994500782448022*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"6f03f7f1-5274-4c30-91ee-91f28ff4c31b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Matching with the expectation value of a neutral dimension-2 operator\
\>", "Item",
 CellChangeTimes->{{3.994489806386991*^9, 
  3.99448981738618*^9}},ExpressionUUID->"c58edebb-5d57-45e8-966b-\
6923a887c202"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"op3", ",", "vev3"}], "}"}], "=", 
   RowBox[{
    RowBox[{"allVevs", "[", 
     RowBox[{"[", "7", "]"}], "]"}], "/.", 
    RowBox[{"\[Beta]2", "->", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"wick", "[", 
          RowBox[{"conjansatzHalf", ",", "op3", ",", "ansatzHalf"}], "]"}], 
         RowBox[{"wick", "[", 
          RowBox[{"conjansatzHalf", ",", "ansatzHalf"}], "]"}]], "-", 
        "vev3"}], "/.", 
       RowBox[{
        RowBox[{"d", "[", "__", "]"}], "->", "1"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]1", ",", "0", ",", "4"}], "}"}]}], "]"}], "/.", 
    RowBox[{"solHalf", "[", "1", "]"}]}], "/.", 
   RowBox[{"solHalf", "[", "2", "]"}]}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solHalf", "[", "3", "]"}], "=", 
  RowBox[{"First", "@", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"%", "==", "0"}], ",", 
     RowBox[{"c", "[", "2", "]"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.989655455515395*^9, 3.989655458229026*^9}, {
   3.989655493480304*^9, 3.9896555656440353`*^9}, {3.9896557039741907`*^9, 
   3.989655791373987*^9}, {3.9896558398297043`*^9, 3.989655964610981*^9}, {
   3.9896560681607733`*^9, 3.989656134911447*^9}, {3.989656193500093*^9, 
   3.989656216563553*^9}, {3.989656259374435*^9, 3.989656297263906*^9}, {
   3.989656375136057*^9, 3.98965639957064*^9}, {3.989656447908671*^9, 
   3.989656496398223*^9}, {3.9896565350808268`*^9, 3.989656578152712*^9}, {
   3.989656648484601*^9, 3.9896566910431623`*^9}, {3.989658196415537*^9, 
   3.9896581995914*^9}, {3.989658353203836*^9, 3.989658412691889*^9}, {
   3.9896589746648006`*^9, 3.989659058428495*^9}, {3.989659444695907*^9, 
   3.9896594646792927`*^9}, {3.989659618578504*^9, 3.9896596489757223`*^9}, {
   3.9896602204695177`*^9, 3.9896602277787123`*^9}, {3.989660303706849*^9, 
   3.989660443148076*^9}, {3.989660537838738*^9, 3.989660542191071*^9}, {
   3.9896606234331512`*^9, 3.989660623894946*^9}, {3.989660721924881*^9, 
   3.989660743290729*^9}, {3.989660910157344*^9, 3.9896609157371807`*^9}, {
   3.989660962032708*^9, 3.9896609834375477`*^9}, {3.989661096390134*^9, 
   3.98966112856843*^9}, {3.994235729086422*^9, 3.994235729177198*^9}, 
   3.994235857537838*^9, 3.994240954485935*^9, {3.9944893644622507`*^9, 
   3.9944893777041817`*^9}, {3.994489666534897*^9, 3.994489756401767*^9}, {
   3.994489821651845*^9, 3.994489884220525*^9}, 3.994493031133215*^9, 
   3.994497283229906*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"5aff19fb-5319-43e4-a251-548deecde04d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["Nc", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["Nc", "2"]}], ")"}], " ", 
     SuperscriptBox["\[Epsilon]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"c", "[", "2", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"Conjugate", "[", 
         RowBox[{"c", "[", "2", "]"}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox["\[Beta]1", "4"]}], 
    RowBox[{"2", " ", 
     SqrtBox["3"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Beta]1", "]"}], "5"],
    SeriesData[$CellContext`\[Beta]1, 0, {}, 4, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Beta]1, 0, {
   Rational[1, 2] 
    3^Rational[-1, 2] (-1 + Wick`Nc^2) (1 + 
     Wick`Nc^2) $CellContext`\[Epsilon]^4 (-1 + 8 $CellContext`c[2]) (-1 + 
     8 Conjugate[
        $CellContext`c[2]])}, 4, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.989655463979148*^9, {3.989655721845471*^9, 3.989655738569293*^9}, {
   3.989655773430408*^9, 3.98965579152229*^9}, {3.989655845783719*^9, 
   3.989655951570858*^9}, 3.9896560828652687`*^9, 3.9896561355555973`*^9, {
   3.989656196020485*^9, 3.989656216845972*^9}, {3.9896562620317307`*^9, 
   3.989656297656398*^9}, {3.9896563755628242`*^9, 3.989656400714367*^9}, {
   3.989656450109518*^9, 3.989656496642915*^9}, {3.9896565432902727`*^9, 
   3.9896565782814198`*^9}, {3.989656660286613*^9, 3.989656692055032*^9}, 
   3.9896582022404757`*^9, {3.9896583539301367`*^9, 3.989658413173852*^9}, 
   3.989658975266313*^9, 3.989659008040456*^9, {3.9896590412177687`*^9, 
   3.989659058755652*^9}, {3.989659445268529*^9, 3.9896594654501743`*^9}, {
   3.9896596196370077`*^9, 3.989659649444912*^9}, 3.989660228393351*^9, {
   3.989660313380742*^9, 3.9896603618939962`*^9}, {3.989660405326239*^9, 
   3.989660443542942*^9}, 3.989660542713182*^9, 3.98966062433641*^9, {
   3.989660725827916*^9, 3.9896607436438293`*^9}, {3.989660910581677*^9, 
   3.9896609164273567`*^9}, {3.989660962548052*^9, 3.989660983803637*^9}, {
   3.989661096893982*^9, 3.989661128891773*^9}, 3.994235706723062*^9, 
   3.994235858275379*^9, {3.994235986378902*^9, 3.9942360040179567`*^9}, 
   3.994236062421527*^9, 3.994325376630115*^9, {3.9944881579702663`*^9, 
   3.994488187322483*^9}, 3.994488234033103*^9, {3.994489722790902*^9, 
   3.9944897375265713`*^9}, {3.994489852416115*^9, 3.994489884541183*^9}, 
   3.994490319373884*^9, 3.994491560899323*^9, 3.994492104900836*^9, 
   3.994493858114609*^9, {3.994497264867255*^9, 3.9944973112373238`*^9}, 
   3.994497568048263*^9, 3.994497817356867*^9, 3.994499362170381*^9, 
   3.994500198210681*^9, 3.994500782765376*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"3e21d59b-680b-4898-99e9-ae1471ea98fd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c", "[", "2", "]"}], "\[Rule]", 
   FractionBox["1", "8"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.989655463979148*^9, {3.989655721845471*^9, 3.989655738569293*^9}, {
   3.989655773430408*^9, 3.98965579152229*^9}, {3.989655845783719*^9, 
   3.989655951570858*^9}, 3.9896560828652687`*^9, 3.9896561355555973`*^9, {
   3.989656196020485*^9, 3.989656216845972*^9}, {3.9896562620317307`*^9, 
   3.989656297656398*^9}, {3.9896563755628242`*^9, 3.989656400714367*^9}, {
   3.989656450109518*^9, 3.989656496642915*^9}, {3.9896565432902727`*^9, 
   3.9896565782814198`*^9}, {3.989656660286613*^9, 3.989656692055032*^9}, 
   3.9896582022404757`*^9, {3.9896583539301367`*^9, 3.989658413173852*^9}, 
   3.989658975266313*^9, 3.989659008040456*^9, {3.9896590412177687`*^9, 
   3.989659058755652*^9}, {3.989659445268529*^9, 3.9896594654501743`*^9}, {
   3.9896596196370077`*^9, 3.989659649444912*^9}, 3.989660228393351*^9, {
   3.989660313380742*^9, 3.9896603618939962`*^9}, {3.989660405326239*^9, 
   3.989660443542942*^9}, 3.989660542713182*^9, 3.98966062433641*^9, {
   3.989660725827916*^9, 3.9896607436438293`*^9}, {3.989660910581677*^9, 
   3.9896609164273567`*^9}, {3.989660962548052*^9, 3.989660983803637*^9}, {
   3.989661096893982*^9, 3.989661128891773*^9}, 3.994235706723062*^9, 
   3.994235858275379*^9, {3.994235986378902*^9, 3.9942360040179567`*^9}, 
   3.994236062421527*^9, 3.994325376630115*^9, {3.9944881579702663`*^9, 
   3.994488187322483*^9}, 3.994488234033103*^9, {3.994489722790902*^9, 
   3.9944897375265713`*^9}, {3.994489852416115*^9, 3.994489884541183*^9}, 
   3.994490319373884*^9, 3.994491560899323*^9, 3.994492104900836*^9, 
   3.994493858114609*^9, {3.994497264867255*^9, 3.9944973112373238`*^9}, 
   3.994497568048263*^9, 3.994497817356867*^9, 3.994499362170381*^9, 
   3.994500198210681*^9, 3.994500782807564*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"989b772f-5590-4763-82f9-dcb8ff46b742"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The final result (valid up to quadratic order, even though it includes a \
cubic term)\
\>", "Item",
 CellChangeTimes->{{3.994489885647366*^9, 3.994489889629047*^9}, {
  3.994490614224414*^9, 3.9944906445925627`*^9}, {3.994497727877016*^9, 
  3.9944977567098827`*^9}},ExpressionUUID->"b2497e4d-15d4-46ce-a37b-\
0b555c2c1b4c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"stateHalf", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"ansatzHalf", "/.", 
      RowBox[{"solHalf", "[", "1", "]"}]}], "/.", 
     RowBox[{"solHalf", "[", "2", "]"}]}], "/.", 
    RowBox[{"solHalf", "[", "3", "]"}]}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"conjstateHalf", "=", 
   RowBox[{"conj", "[", "stateHalf", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.994489892918652*^9, 3.994489904248528*^9}, {
  3.994490681707822*^9, 3.994490701092873*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"c4295acd-3ca3-45c5-bddb-3617012bb93d"],

Cell[BoxData[
 RowBox[{"1", "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[Beta]1", " ", "\[Epsilon]", " ", 
   RowBox[{"tr", "[", 
    RowBox[{"X", ".", "X"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   SuperscriptBox["\[Beta]1", "3"], " ", 
   SuperscriptBox["\[Epsilon]", "3"], " ", 
   RowBox[{"tr", "[", 
    RowBox[{"X", ".", "X"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   SuperscriptBox["\[Beta]1", "2"], " ", 
   SuperscriptBox["\[Epsilon]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"tr", "[", 
     RowBox[{"X", ".", "X"}], "]"}], "2"]}]}]], "Output",
 CellChangeTimes->{
  3.99448990516038*^9, 3.994490084306272*^9, 3.9944903211791697`*^9, 
   3.9944907015500917`*^9, 3.9944915609285097`*^9, 3.994492104926083*^9, 
   3.994493858181921*^9, {3.994497266281014*^9, 3.994497311292287*^9}, 
   3.994497568109723*^9, 3.994497817435492*^9, 3.99449936223989*^9, 
   3.99450019827678*^9, 3.994500782833844*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"59ed4e26-fb29-4465-bfb0-7a415c9a4e3b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Consistency check with all the expectation values", "Item",
 CellChangeTimes->{{3.994490663417718*^9, 
  3.994490704606368*^9}},ExpressionUUID->"ba8ff784-b423-444a-96fc-\
c46ad1064eaa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"wick", "[", 
          RowBox[{"conjstateHalf", ",", 
           RowBox[{"First", "[", "opvev", "]"}], ",", "stateHalf"}], "]"}], 
         RowBox[{"wick", "[", 
          RowBox[{"conjstateHalf", ",", "stateHalf"}], "]"}]], "-", 
        RowBox[{"Last", "[", "opvev", "]"}]}], "/.", 
       RowBox[{"\[Beta]2", "->", "0"}]}], "/.", 
      RowBox[{
       RowBox[{"d", "[", "__", "]"}], "->", "1"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]1", ",", "0", ",", "4"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"opvev", ",", "allVevs"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.994326314390789*^9, 3.9943263375179853`*^9}, {
   3.994490707990402*^9, 3.994490783714444*^9}, {3.9944910100244226`*^9, 
   3.99449101038792*^9}, 3.994497289856966*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"bfacfa97-8251-48d0-9a4b-7d444de594f4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Beta]1", "]"}], "5"],
    SeriesData[$CellContext`\[Beta]1, 0, {}, 5, 5, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Beta]1", "]"}], "5"],
    SeriesData[$CellContext`\[Beta]1, 0, {}, 5, 5, 1],
    Editable->False], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Beta]1", "]"}], "5"],
    SeriesData[$CellContext`\[Beta]1, 0, {}, 5, 5, 1],
    Editable->False], ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.994490749271463*^9, 3.994490784503099*^9}, 
   3.9944910108796873`*^9, 3.994491561348362*^9, 3.994492105363554*^9, 
   3.9944938586176434`*^9, {3.994497286387682*^9, 3.994497311731153*^9}, 
   3.994497568546517*^9, 3.994497817810248*^9, 3.9944993626477137`*^9, 
   3.994500198672494*^9, 3.994500783221415*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"1eca7f64-dac3-4ea9-bf68-18c4867296ca"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Identification of the quarter-BPS state (section 4.3)", "Subsection",
 CellChangeTimes->{{3.994236069518056*^9, 3.994236072985568*^9}, {
  3.9944899257254953`*^9, 3.994489930819021*^9}, {3.994497607717021*^9, 
  3.994497610019786*^9}},ExpressionUUID->"97213469-2755-46c0-b961-\
bda8731fa765"],

Cell[CellGroupData[{

Cell["Definition of the operators", "Item",
 CellChangeTimes->{{3.994489940772585*^9, 
  3.9944899464880733`*^9}},ExpressionUUID->"55461774-788c-4177-8898-\
d833e5c3f76d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Ohalf", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"tr", "[", 
      RowBox[{"X", ".", "X"}], "]"}], 
     RowBox[{"tr", "[", 
      RowBox[{"Y", ".", "Y"}], "]"}]}], "+", 
    RowBox[{"2", 
     SuperscriptBox[
      RowBox[{"tr", "[", 
       RowBox[{"X", ".", "Y"}], "]"}], "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Oquarter", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"tr", "[", 
      RowBox[{"X", ".", "X"}], "]"}], 
     RowBox[{"tr", "[", 
      RowBox[{"Y", ".", "Y"}], "]"}]}], "-", 
    SuperscriptBox[
     RowBox[{"tr", "[", 
      RowBox[{"X", ".", "Y"}], "]"}], "2"], "-", 
    RowBox[{
     FractionBox["2", "Nc"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"tr", "[", 
        RowBox[{"X", ".", "X", ".", "Y", ".", "Y"}], "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"X", ".", "Y", ".", "X", ".", "Y"}], "]"}]}], ")"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.977994401300632*^9, 3.977994402103155*^9}, {
  3.977994434912223*^9, 3.97799447023429*^9}, {3.994497802907054*^9, 
  3.994497804837401*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"eea8b312-b944-43ac-a3ad-cb1b357bca6d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Building the ansatz in terms of 7 parameters", "Item",
 CellChangeTimes->{{3.994489947816184*^9, 3.994489951767844*^9}, {
  3.9944925695346193`*^9, 
  3.9944925736746893`*^9}},ExpressionUUID->"0ed82035-0b44-457d-94e0-\
e4cb305b5d40"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ansatzQuarter", "=", 
    RowBox[{"1", "-", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Epsilon]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Beta]1", " ", 
         RowBox[{"tr", "[", 
          RowBox[{"X", ".", "X"}], "]"}]}], "+", 
        RowBox[{"\[Beta]2", " ", 
         RowBox[{"tr", "[", 
          RowBox[{"Y", ".", "Y"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Epsilon]", "2"], 
      SuperscriptBox["\[Beta]1", "2"], 
      FractionBox["1", "8"], " ", 
      SuperscriptBox[
       RowBox[{"tr", "[", 
        RowBox[{"X", ".", "X"}], "]"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox["\[Epsilon]", "3"], 
      SuperscriptBox["\[Beta]1", "3"], 
      FractionBox["1", "6"], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"X", ".", "X"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Epsilon]", "2"], 
      SuperscriptBox["\[Beta]2", "2"], 
      FractionBox["1", "8"], " ", 
      SuperscriptBox[
       RowBox[{"tr", "[", 
        RowBox[{"Y", ".", "Y"}], "]"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox["\[Epsilon]", "3"], 
      SuperscriptBox["\[Beta]2", "3"], 
      FractionBox["1", "6"], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"Y", ".", "Y"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Epsilon]", "2"], "\[Beta]1", " ", "\[Beta]2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"c", "[", "1", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"tr", "[", 
            RowBox[{"X", ".", "X"}], "]"}], "+", " ", 
           RowBox[{"tr", "[", 
            RowBox[{"Y", ".", "Y"}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"c", "[", "2", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"tr", "[", 
            RowBox[{"X", ".", "X", ".", "X", ".", "X"}], "]"}], "+", " ", 
           RowBox[{"tr", "[", 
            RowBox[{"Y", ".", "Y", ".", "Y", ".", "Y"}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"c", "[", "3", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"tr", "[", 
             RowBox[{"X", ".", "X"}], "]"}], "2"], "+", " ", 
           SuperscriptBox[
            RowBox[{"tr", "[", 
             RowBox[{"Y", ".", "Y"}], "]"}], "2"]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"c", "[", "4", "]"}], "Ohalf"}], "+", 
        RowBox[{
         RowBox[{"c", "[", "5", "]"}], " ", "Oquarter"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Epsilon]", "3"], 
      SuperscriptBox["\[Beta]1", "2"], "\[Beta]2", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"c", "[", "6", "]"}], 
         RowBox[{"tr", "[", 
          RowBox[{"X", ".", "X"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"c", "[", "7", "]"}], 
         RowBox[{"tr", "[", 
          RowBox[{"Y", ".", "Y"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Epsilon]", "3"], "\[Beta]1", " ", 
      SuperscriptBox["\[Beta]2", "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"c", "[", "7", "]"}], 
         RowBox[{"tr", "[", 
          RowBox[{"X", ".", "X"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"c", "[", "6", "]"}], 
         RowBox[{"tr", "[", 
          RowBox[{"Y", ".", "Y"}], "]"}]}]}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]", " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"conjansatzQuarter", "=", 
   RowBox[{
    RowBox[{"conj", "[", "ansatzQuarter", "]"}], "/.", 
    RowBox[{
     RowBox[{"c", "[", "i_", "]"}], "->", 
     RowBox[{"Conjugate", "[", 
      RowBox[{"c", "[", "i", "]"}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.994236083157455*^9, 3.994236189279351*^9}, {
   3.9942363881205187`*^9, 3.994236529728931*^9}, {3.994236585260952*^9, 
   3.99423660079947*^9}, {3.994237961057138*^9, 3.994237962233119*^9}, {
   3.99423886537663*^9, 3.994238867108165*^9}, {3.9943262977034492`*^9, 
   3.994326297921091*^9}, {3.994326481833935*^9, 3.994326519345532*^9}, {
   3.994489958354645*^9, 3.994489993602504*^9}, {3.994490095307765*^9, 
   3.994490096686243*^9}, 3.9944903254413767`*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"9bfefcc2-a59d-4afb-b0c1-12bc56b86507"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Matching with the expectation value of a charged dimension-2 operator\
\>", "Item",
 CellChangeTimes->{{3.994490003702365*^9, 
  3.994490013930984*^9}},ExpressionUUID->"39e494c5-5285-49ce-9357-\
848874c018dd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"op1", ",", "vev1"}], "}"}], "=", 
   RowBox[{"allVevs", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"wick", "[", 
        RowBox[{"conjansatzQuarter", ",", "op1", ",", "ansatzQuarter"}], 
        "]"}], 
       RowBox[{"wick", "[", 
        RowBox[{"conjansatzQuarter", ",", "ansatzQuarter"}], "]"}]], "-", 
      "vev1"}], "/.", 
     RowBox[{
      RowBox[{"d", "[", "__", "]"}], "->", "1"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solQuarter", "[", "1", "]"}], "=", 
  RowBox[{
   RowBox[{"First", "@", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"CoefficientList", "[", 
        RowBox[{"%", ",", 
         RowBox[{"{", 
          RowBox[{"\[Beta]1", ",", "\[Beta]2"}], "}"}]}], "]"}], "==", "0"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"c", "[", "1", "]"}], ",", 
        RowBox[{"c", "[", "6", "]"}], ",", 
        RowBox[{"c", "[", "7", "]"}]}], "}"}]}], "]"}]}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.989655455515395*^9, 3.989655458229026*^9}, {
   3.989655493480304*^9, 3.9896555656440353`*^9}, {3.9896557039741907`*^9, 
   3.989655791373987*^9}, {3.9896558398297043`*^9, 3.989655964610981*^9}, {
   3.9896560681607733`*^9, 3.989656134911447*^9}, {3.989656193500093*^9, 
   3.989656216563553*^9}, {3.989656259374435*^9, 3.989656297263906*^9}, {
   3.989656375136057*^9, 3.98965639957064*^9}, {3.989656447908671*^9, 
   3.989656496398223*^9}, {3.9896565350808268`*^9, 3.989656578152712*^9}, {
   3.989656648484601*^9, 3.9896566910431623`*^9}, {3.989658196415537*^9, 
   3.9896581995914*^9}, {3.989658353203836*^9, 3.989658412691889*^9}, {
   3.9896589746648006`*^9, 3.989659058428495*^9}, {3.989659444695907*^9, 
   3.9896594646792927`*^9}, {3.989659618578504*^9, 3.9896596489757223`*^9}, {
   3.9896602204695177`*^9, 3.9896602277787123`*^9}, {3.989660303706849*^9, 
   3.989660443148076*^9}, {3.989660537838738*^9, 3.989660542191071*^9}, {
   3.9896606234331512`*^9, 3.989660623894946*^9}, {3.989660721924881*^9, 
   3.989660743290729*^9}, {3.989660910157344*^9, 3.9896609157371807`*^9}, {
   3.989660962032708*^9, 3.9896609834375477`*^9}, {3.989661096390134*^9, 
   3.98966112856843*^9}, {3.994235729086422*^9, 3.994235729177198*^9}, 
   3.994235857537838*^9, 3.994240954485935*^9, {3.9944893644622507`*^9, 
   3.9944893777041817`*^9}, {3.9944894326119223`*^9, 3.994489504432457*^9}, {
   3.994489535468981*^9, 3.994489664712038*^9}, {3.9944900187028112`*^9, 
   3.994490072255301*^9}, {3.994490135594639*^9, 3.9944901443872538`*^9}, 
   3.99449302591424*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"672bcb59-cd4a-4ebd-94a7-98e97177a90a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["Nc", "2"]}], ")"}], " ", "\[Beta]1", " ", "\[Beta]2", " ", 
    RowBox[{"c", "[", "1", "]"}], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["Nc", "2"]}], ")"}], " ", "\[Beta]1", " ", "\[Beta]2",
        " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "24"}], " ", "\[Beta]1", " ", 
          RowBox[{"c", "[", "2", "]"}]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["Nc", "2"], " ", "\[Beta]1", " ", 
          RowBox[{"c", "[", "2", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["Nc", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", "\[Beta]1", " ", 
             RowBox[{"c", "[", "3", "]"}]}], "+", 
            RowBox[{"\[Beta]2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"c", "[", "4", "]"}]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"c", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"Nc", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", "\[Beta]1", " ", 
             RowBox[{"c", "[", "3", "]"}]}], "-", 
            RowBox[{"4", " ", "\[Beta]1", " ", 
             RowBox[{"c", "[", "6", "]"}]}], "+", 
            RowBox[{"\[Beta]2", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"4", " ", 
                RowBox[{"c", "[", "4", "]"}]}], "-", 
               RowBox[{"16", " ", 
                RowBox[{"c", "[", "5", "]"}]}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"c", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], ")"}], " ", 
     SuperscriptBox["\[Epsilon]", "3"]}], 
    RowBox[{"4", " ", "Nc"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "4"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 
   0, {(-1 + 
     Wick`Nc^2) $CellContext`\[Beta]1 $CellContext`\[Beta]2 $CellContext`c[1],
     Rational[-1, 4] 
    Wick`Nc^(-1) (-1 + 
     Wick`Nc^2) $CellContext`\[Beta]1 $CellContext`\[Beta]2 ((-24) \
$CellContext`\[Beta]1 $CellContext`c[2] + 
     16 Wick`Nc^2 $CellContext`\[Beta]1 $CellContext`c[2] + 
     Wick`Nc^3 (
       8 $CellContext`\[Beta]1 $CellContext`c[3] + $CellContext`\[Beta]2 (-1 + 
         4 $CellContext`c[4] + 4 $CellContext`c[5])) + 
     Wick`Nc (8 $CellContext`\[Beta]1 $CellContext`c[3] - 
       4 $CellContext`\[Beta]1 $CellContext`c[
        6] + $CellContext`\[Beta]2 (3 + 4 $CellContext`c[4] - 
         16 $CellContext`c[5] - 4 $CellContext`c[7])))}, 2, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.994490051006781*^9, 3.994490098914133*^9}, 
   3.994490327940517*^9, 3.994491562335339*^9, 3.9944921063847837`*^9, 
   3.994493859644987*^9, 3.99449731275439*^9, 3.994497569579546*^9, 
   3.994497818820822*^9, 3.994499363758799*^9, 3.994500199762191*^9, 
   3.994500784311803*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"e4ee9000-0180-451f-9fba-51285c7bd144"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"c", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"c", "[", "6", "]"}], "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"c", "[", "2", "]"}]}], "Nc"]}], "+", 
       RowBox[{"2", " ", "Nc", " ", 
        RowBox[{"c", "[", "2", "]"}]}], "+", 
       RowBox[{"c", "[", "3", "]"}], "+", 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"c", "[", "3", "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "7", "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["3", "4"], "+", 
     RowBox[{"c", "[", "4", "]"}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"c", "[", "5", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["Nc", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "4"]}], "+", 
        RowBox[{"c", "[", "4", "]"}], "+", 
        RowBox[{"c", "[", "5", "]"}]}], ")"}]}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.994490051006781*^9, 3.994490098914133*^9}, 
   3.994490327940517*^9, 3.994491562335339*^9, 3.9944921063847837`*^9, 
   3.994493859644987*^9, 3.99449731275439*^9, 3.994497569579546*^9, 
   3.994497818820822*^9, 3.994499363758799*^9, 3.994500199762191*^9, 
   3.99450078435401*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"49eb400d-8622-4287-810d-fdf098c88f07"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Matching with the expectation value of a neutral dimension-2 operator\
\>", "Item",
 CellChangeTimes->{{3.994490003702365*^9, 3.994490013930984*^9}, {
  3.994490119635044*^9, 
  3.994490120471088*^9}},ExpressionUUID->"f760bdd0-b984-49dd-b18d-\
9c32d06aa9a2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"op2", ",", "vev2"}], "}"}], "=", 
   RowBox[{"allVevs", "[", 
    RowBox[{"[", "7", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"eq", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"wick", "[", 
          RowBox[{"conjansatzQuarter", ",", "op2", ",", "ansatzQuarter"}], 
          "]"}], 
         RowBox[{"wick", "[", 
          RowBox[{"conjansatzQuarter", ",", "ansatzQuarter"}], "]"}]], "-", 
        "vev2"}], "/.", 
       RowBox[{
        RowBox[{"d", "[", "__", "]"}], "->", "1"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", "0", ",", "4"}], "}"}]}], "]"}], "/.", 
    RowBox[{"solQuarter", "[", "1", "]"}]}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.989655455515395*^9, 3.989655458229026*^9}, {
   3.989655493480304*^9, 3.9896555656440353`*^9}, {3.9896557039741907`*^9, 
   3.989655791373987*^9}, {3.9896558398297043`*^9, 3.989655964610981*^9}, {
   3.9896560681607733`*^9, 3.989656134911447*^9}, {3.989656193500093*^9, 
   3.989656216563553*^9}, {3.989656259374435*^9, 3.989656297263906*^9}, {
   3.989656375136057*^9, 3.98965639957064*^9}, {3.989656447908671*^9, 
   3.989656496398223*^9}, {3.9896565350808268`*^9, 3.989656578152712*^9}, {
   3.989656648484601*^9, 3.9896566910431623`*^9}, {3.989658196415537*^9, 
   3.9896581995914*^9}, {3.989658353203836*^9, 3.989658412691889*^9}, {
   3.9896589746648006`*^9, 3.989659058428495*^9}, {3.989659444695907*^9, 
   3.9896594646792927`*^9}, {3.989659618578504*^9, 3.9896596489757223`*^9}, {
   3.9896602204695177`*^9, 3.9896602277787123`*^9}, {3.989660303706849*^9, 
   3.989660443148076*^9}, {3.989660537838738*^9, 3.989660542191071*^9}, {
   3.9896606234331512`*^9, 3.989660623894946*^9}, {3.989660721924881*^9, 
   3.989660743290729*^9}, {3.989660910157344*^9, 3.9896609157371807`*^9}, {
   3.989660962032708*^9, 3.9896609834375477`*^9}, {3.989661096390134*^9, 
   3.98966112856843*^9}, {3.994235729086422*^9, 3.994235729177198*^9}, 
   3.994235857537838*^9, 3.994240954485935*^9, {3.9944893644622507`*^9, 
   3.9944893777041817`*^9}, {3.994489666534897*^9, 3.994489756401767*^9}, {
   3.994489821651845*^9, 3.994489884220525*^9}, {3.9944901471566057`*^9, 
   3.994490282369164*^9}, {3.994490339295167*^9, 3.994490392833088*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"b23c023b-d694-4b52-b308-3507ce3ede94"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"12", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["Nc", "2"]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["Nc", "2"]}], ")"}], " ", "\[Beta]1", " ", "\[Beta]2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"24", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"72", " ", "\[Beta]1", " ", "\[Beta]2", " ", 
           RowBox[{"c", "[", "2", "]"}]}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["Nc", "2"], " ", "\[Beta]1", " ", "\[Beta]2", " ", 
           RowBox[{"c", "[", "2", "]"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["Nc", "4"], " ", "\[Beta]1", " ", "\[Beta]2", " ", 
           RowBox[{"c", "[", "2", "]"}]}], "-", 
          RowBox[{"3", " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["\[Beta]1", "2"]}], "-", 
             SuperscriptBox["\[Beta]2", "2"], "+", 
             RowBox[{"8", " ", "\[Beta]1", " ", "\[Beta]2", " ", 
              RowBox[{"c", "[", "3", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["\[Beta]1", "2"]}], "-", 
             SuperscriptBox["\[Beta]2", "2"], "+", 
             RowBox[{"8", " ", "\[Beta]1", " ", "\[Beta]2", " ", 
              RowBox[{"c", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"Conjugate", "[", 
         RowBox[{"c", "[", "2", "]"}], "]"}]}], "+", 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"24", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "24"}], " ", "\[Beta]1", " ", "\[Beta]2", " ", 
              RowBox[{"c", "[", "2", "]"}]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["Nc", "2"], " ", "\[Beta]1", " ", "\[Beta]2", " ", 
              RowBox[{"c", "[", "2", "]"}]}], "+", 
             RowBox[{"Nc", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Beta]1", "2"]}], "-", 
                SuperscriptBox["\[Beta]2", "2"], "+", 
                RowBox[{"8", " ", "\[Beta]1", " ", "\[Beta]2", " ", 
                 RowBox[{"c", "[", "3", "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Nc", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Beta]1", "2"]}], "-", 
                SuperscriptBox["\[Beta]2", "2"], "+", 
                RowBox[{"8", " ", "\[Beta]1", " ", "\[Beta]2", " ", 
                 RowBox[{"c", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"c", "[", "3", "]"}], "]"}]}], "+", 
          RowBox[{"Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"24", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["\[Beta]1", "2"]}], "+", 
                SuperscriptBox["\[Beta]2", "2"]}], ")"}], " ", 
              RowBox[{"Conjugate", "[", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{"3", " ", 
                   RowBox[{"c", "[", "2", "]"}]}], "Nc"]}], "+", 
                RowBox[{"2", " ", "Nc", " ", 
                 RowBox[{"c", "[", "2", "]"}]}], "+", 
                RowBox[{"c", "[", "3", "]"}], "+", 
                RowBox[{
                 SuperscriptBox["Nc", "2"], " ", 
                 RowBox[{"c", "[", "3", "]"}]}]}], "]"}]}], "+", 
             RowBox[{"\[Beta]1", " ", "\[Beta]2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "-", 
                RowBox[{"12", " ", 
                 RowBox[{"c", "[", "4", "]"}]}], "-", 
                RowBox[{"12", " ", 
                 SuperscriptBox["Nc", "2"], " ", 
                 RowBox[{"c", "[", "4", "]"}]}], "+", 
                RowBox[{"48", " ", 
                 RowBox[{"c", "[", "5", "]"}]}], "-", 
                RowBox[{"12", " ", 
                 SuperscriptBox["Nc", "2"], " ", 
                 RowBox[{"c", "[", "5", "]"}]}], "+", 
                RowBox[{"144", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["Nc", "2"]}], ")"}], " ", 
                 RowBox[{"c", "[", "4", "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"c", "[", "4", "]"}], "]"}]}], "+", 
                RowBox[{"24", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    SuperscriptBox["Nc", "2"]}], ")"}], " ", 
                    RowBox[{"c", "[", "5", "]"}]}]}], ")"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"c", "[", "5", "]"}], "]"}]}], "-", 
                RowBox[{"12", " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{
                   RowBox[{"c", "[", "4", "]"}], "+", 
                   RowBox[{
                    SuperscriptBox["Nc", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "4"]}], "+", 
                    RowBox[{"c", "[", "4", "]"}], "+", 
                    RowBox[{"c", "[", "5", "]"}]}], ")"}]}]}], "]"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["\[Epsilon]", "4"]}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "5"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 4, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
   Rational[1, 12] 3^Rational[-1, 2] 
    Wick`Nc^(-2) (-1 + 
     Wick`Nc^2) $CellContext`\[Beta]1 $CellContext`\[Beta]2 (
     24 (72 $CellContext`\[Beta]1 $CellContext`\[Beta]2 $CellContext`c[2] - 
       24 Wick`Nc^2 $CellContext`\[Beta]1 $CellContext`\[Beta]2 \
$CellContext`c[2] + 
       4 Wick`Nc^4 $CellContext`\[Beta]1 $CellContext`\[Beta]2 $CellContext`c[
         2] - 3 Wick`Nc (2 $CellContext`\[Beta]1^2 - $CellContext`\[Beta]2^2 + 
        8 $CellContext`\[Beta]1 $CellContext`\[Beta]2 $CellContext`c[3]) + 
       2 Wick`Nc^3 (2 $CellContext`\[Beta]1^2 - $CellContext`\[Beta]2^2 + 
         8 $CellContext`\[Beta]1 $CellContext`\[Beta]2 $CellContext`c[3])) 
      Conjugate[
        $CellContext`c[2]] + 
     Wick`Nc (24 ((-24) $CellContext`\[Beta]1 $CellContext`\[Beta]2 \
$CellContext`c[2] + 
         16 Wick`Nc^2 $CellContext`\[Beta]1 $CellContext`\[Beta]2 \
$CellContext`c[2] + 
         Wick`Nc (2 $CellContext`\[Beta]1^2 - $CellContext`\[Beta]2^2 + 
           8 $CellContext`\[Beta]1 $CellContext`\[Beta]2 $CellContext`c[3]) + 
         Wick`Nc^3 (2 $CellContext`\[Beta]1^2 - $CellContext`\[Beta]2^2 + 
           8 $CellContext`\[Beta]1 $CellContext`\[Beta]2 $CellContext`c[3])) 
        Conjugate[
          $CellContext`c[3]] + 
       Wick`Nc (
         24 ((-2) $CellContext`\[Beta]1^2 + $CellContext`\[Beta]2^2) 
          Conjugate[(-3) Wick`Nc^(-1) $CellContext`c[2] + 
            2 Wick`Nc $CellContext`c[2] + $CellContext`c[3] + 
            Wick`Nc^2 $CellContext`c[
              3]] + $CellContext`\[Beta]1 $CellContext`\[Beta]2 (-7 - 
           12 $CellContext`c[4] - 12 Wick`Nc^2 $CellContext`c[4] + 
           48 $CellContext`c[5] - 12 Wick`Nc^2 $CellContext`c[5] + 
           144 (1 + Wick`Nc^2) $CellContext`c[4] Conjugate[
              $CellContext`c[4]] + 
           24 (2 + 3 (-4 + Wick`Nc^2) $CellContext`c[5]) Conjugate[
              $CellContext`c[5]] - 12 
           Conjugate[$CellContext`c[4] + 
             Wick`Nc^2 (
               Rational[-1, 4] + $CellContext`c[4] + $CellContext`c[5])]))))},
    4, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.994490412548311*^9, 3.9944915652461452`*^9, 
  3.994492109250737*^9, 3.994493862549992*^9, 3.994497315669285*^9, 
  3.994497572500703*^9, 3.994497821771688*^9, 3.994499366822509*^9, 
  3.994500202817333*^9, 3.9945007874083548`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"013cdc8d-d373-49a8-8316-82f7c1a389d7"]
}, Open  ]]
}, Open  ]],

Cell["\<\
The equation is quadratic, but we can rewrite the equation as a sum of \
squares with positive coefficients:\
\>", "Text",
 CellChangeTimes->{{3.994490394585347*^9, 3.994490408922029*^9}, {
  3.994490915266765*^9, 3.9944909273070927`*^9}, {3.994492622433854*^9, 
  3.9944926226941433`*^9}},ExpressionUUID->"f61ff03d-a8f0-4643-bb62-\
1e40061faef5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"expr", "=", " ", 
   RowBox[{
    RowBox[{"6", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["Nc", "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Abs", "[", 
       RowBox[{
        FractionBox["1", "12"], "-", 
        RowBox[{"c", "[", "4", "]"}]}], "]"}], "2"]}], "+", 
    RowBox[{"3", "  ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["Nc", "2"], "-", "4"}], ")"}], 
     SuperscriptBox[
      RowBox[{"Abs", "[", 
       RowBox[{
        FractionBox["1", "6"], "-", 
        RowBox[{"c", "[", "5", "]"}]}], "]"}], "2"]}], "+", 
    RowBox[{"4", 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"18", "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["Nc", "2"]}], "+", 
        SuperscriptBox["Nc", "4"]}], ")"}], 
      SuperscriptBox["Nc", "2"]], 
     SuperscriptBox[
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{"c", "[", "2", "]"}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"2", "Nc", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", 
              SuperscriptBox["Nc", "2"]}], "-", "3"}], ")"}]}], 
          RowBox[{"18", "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["Nc", "2"]}], "+", 
           SuperscriptBox["Nc", "4"]}]], 
         RowBox[{"c", "[", "3", "]"}]}]}], "]"}], "2"]}], "+", 
    RowBox[{"8", 
     FractionBox[
      RowBox[{" ", 
       RowBox[{
        SuperscriptBox["Nc", "2"], "  ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Nc", "2"], "-", "4"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Nc", "2"], "-", "9"}], ")"}], " "}]}], 
      RowBox[{" ", 
       RowBox[{"(", 
        RowBox[{"18", "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["Nc", "2"]}], "+", 
         SuperscriptBox["Nc", "4"]}], ")"}]}]], 
     SuperscriptBox[
      RowBox[{"Abs", "[", 
       RowBox[{"c", "[", "3", "]"}], "]"}], "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq", "==", 
   RowBox[{
    FractionBox["2", 
     RowBox[{" ", 
      SqrtBox["3"], " "}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["Nc", "2"]}], ")"}], "  ", 
    SuperscriptBox["\[Beta]1", "2"], 
    SuperscriptBox["\[Beta]2", "2"], 
    SuperscriptBox["\[Epsilon]", "4"], "expr"}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.989655455515395*^9, 3.989655458229026*^9}, {
   3.989655493480304*^9, 3.9896555656440353`*^9}, {3.9896557039741907`*^9, 
   3.989655791373987*^9}, {3.9896558398297043`*^9, 3.989655964610981*^9}, {
   3.9896560681607733`*^9, 3.989656134911447*^9}, {3.989656193500093*^9, 
   3.989656216563553*^9}, {3.989656259374435*^9, 3.989656297263906*^9}, {
   3.989656375136057*^9, 3.98965639957064*^9}, {3.989656447908671*^9, 
   3.989656496398223*^9}, {3.9896565350808268`*^9, 3.989656578152712*^9}, {
   3.989656648484601*^9, 3.9896566910431623`*^9}, {3.989658196415537*^9, 
   3.9896581995914*^9}, {3.989658353203836*^9, 3.989658412691889*^9}, {
   3.9896589746648006`*^9, 3.989659058428495*^9}, {3.989659444695907*^9, 
   3.9896594646792927`*^9}, {3.989659618578504*^9, 3.9896596489757223`*^9}, {
   3.9896602204695177`*^9, 3.9896602277787123`*^9}, {3.989660303706849*^9, 
   3.989660443148076*^9}, {3.989660537838738*^9, 3.989660542191071*^9}, {
   3.9896606234331512`*^9, 3.989660623894946*^9}, {3.989660721924881*^9, 
   3.989660743290729*^9}, {3.989660910157344*^9, 3.9896609157371807`*^9}, {
   3.989660962032708*^9, 3.9896609834375477`*^9}, {3.989661096390134*^9, 
   3.98966112856843*^9}, {3.994235729086422*^9, 3.994235729177198*^9}, 
   3.994235857537838*^9, 3.994240954485935*^9, {3.9944893644622507`*^9, 
   3.9944893777041817`*^9}, {3.994489666534897*^9, 3.994489756401767*^9}, {
   3.994489821651845*^9, 3.994489884220525*^9}, {3.9944901471566057`*^9, 
   3.994490282369164*^9}, {3.994490339295167*^9, 3.9944904287680597`*^9}, {
   3.994490487403949*^9, 3.9944904947772617`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"7cff2b42-2667-433b-85ae-34426bbd1246"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.994490429919724*^9, {3.9944904882981157`*^9, 3.994490495546755*^9}, 
   3.9944915664935503`*^9, 3.9944921105080557`*^9, 3.994493863803144*^9, 
   3.994497316947702*^9, 3.99449757376567*^9, 3.994497823054441*^9, 
   3.994499368129418*^9, 3.994500204072847*^9, 3.994500788660427*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"54ecda5a-7664-449e-a874-bbda69f69f2c"]
}, Open  ]],

Cell["\<\
Since all the coefficients are positive when N > 3,  the solution is then \
unique:\
\>", "Text",
 CellChangeTimes->{{3.994490539923504*^9, 3.9944905618918447`*^9}, {
  3.9944909518584843`*^9, 
  3.994490959217415*^9}},ExpressionUUID->"d9dd7653-8717-4ea1-8292-\
1b064ed22c04"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"solQuarter", "[", "2", "]"}], "=", 
  RowBox[{"Normal", "@", 
   RowBox[{"First", "@", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"expr", "==", "0"}], "&&", 
      RowBox[{"Nc", ">", "3"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.989655455515395*^9, 3.989655458229026*^9}, {
   3.989655493480304*^9, 3.9896555656440353`*^9}, {3.9896557039741907`*^9, 
   3.989655791373987*^9}, {3.9896558398297043`*^9, 3.989655964610981*^9}, {
   3.9896560681607733`*^9, 3.989656134911447*^9}, {3.989656193500093*^9, 
   3.989656216563553*^9}, {3.989656259374435*^9, 3.989656297263906*^9}, {
   3.989656375136057*^9, 3.98965639957064*^9}, {3.989656447908671*^9, 
   3.989656496398223*^9}, {3.9896565350808268`*^9, 3.989656578152712*^9}, {
   3.989656648484601*^9, 3.9896566910431623`*^9}, {3.989658196415537*^9, 
   3.9896581995914*^9}, {3.989658353203836*^9, 3.989658412691889*^9}, {
   3.9896589746648006`*^9, 3.989659058428495*^9}, {3.989659444695907*^9, 
   3.9896594646792927`*^9}, {3.989659618578504*^9, 3.9896596489757223`*^9}, {
   3.9896602204695177`*^9, 3.9896602277787123`*^9}, {3.989660303706849*^9, 
   3.989660443148076*^9}, {3.989660537838738*^9, 3.989660542191071*^9}, {
   3.9896606234331512`*^9, 3.989660623894946*^9}, {3.989660721924881*^9, 
   3.989660743290729*^9}, {3.989660910157344*^9, 3.9896609157371807`*^9}, {
   3.989660962032708*^9, 3.9896609834375477`*^9}, {3.989661096390134*^9, 
   3.98966112856843*^9}, {3.994235729086422*^9, 3.994235729177198*^9}, 
   3.994235857537838*^9, 3.994240954485935*^9, {3.9944893644622507`*^9, 
   3.9944893777041817`*^9}, {3.994489666534897*^9, 3.994489756401767*^9}, {
   3.994489821651845*^9, 3.994489884220525*^9}, {3.9944901471566057`*^9, 
   3.994490282369164*^9}, {3.994490339295167*^9, 3.994490474028805*^9}, 
   3.99449053630376*^9, {3.99449264042593*^9, 3.994492679087096*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"f6e951b9-4a8c-4485-85f9-e4f4d287a3b4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"c", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"c", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"c", "[", "4", "]"}], "\[Rule]", 
    FractionBox["1", "12"]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "5", "]"}], "\[Rule]", 
    FractionBox["1", "6"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.994490183068179*^9, 3.994490191154963*^9}, {
   3.994490246103717*^9, 3.994490285350107*^9}, {3.994490332018899*^9, 
   3.9944903547326927`*^9}, {3.994490448626588*^9, 3.994490485475795*^9}, 
   3.994490563908383*^9, 3.99449156655791*^9, 3.994492110576213*^9, {
   3.9944926412820597`*^9, 3.994492684537693*^9}, 3.994493863878937*^9, 
   3.994497317033443*^9, 3.9944975738512583`*^9, 3.99449782314678*^9, 
   3.994499368204726*^9, 3.9945002041469812`*^9, 3.994500788734643*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"1e03dc12-f2c9-4ef4-bda9-257673bf2481"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The final result (valid up to quadratic order, even though it includes cubic \
terms)\
\>", "Item",
 CellChangeTimes->{{3.994490568151927*^9, 3.9944905732550507`*^9}, {
  3.994490650042933*^9, 3.994490650906954*^9}, {3.994497719578603*^9, 
  3.99449774794163*^9}},ExpressionUUID->"59383a81-0474-41fd-b39a-\
b13e45f57318"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"stateQuarter", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"ansatzQuarter", "/.", 
      RowBox[{"solQuarter", "[", "1", "]"}]}], "/.", 
     RowBox[{"solQuarter", "[", "2", "]"}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"tr", "[", "_", "]"}], ",", "Simplify"}], "]"}], "&"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"conjstateQuarter", "=", 
   RowBox[{"conj", "[", "stateQuarter", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.994242283859933*^9, 3.994242285170678*^9}, {
  3.994325404788636*^9, 3.9943254350961*^9}, {3.9943263155129337`*^9, 
  3.994326326960092*^9}, {3.994328205229473*^9, 3.99432821990009*^9}, {
  3.994490575639351*^9, 3.994490602737927*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"fe9ba1a0-8618-43c1-bcce-8d0b813f3482"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   SuperscriptBox["\[Beta]1", "2"], " ", 
   SuperscriptBox["\[Epsilon]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"tr", "[", 
     RowBox[{"X", ".", "X"}], "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "6"], " ", "\[Beta]2", " ", "\[Epsilon]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", 
     RowBox[{
      SuperscriptBox["\[Beta]1", "2"], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["\[Beta]2", "2"], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
   RowBox[{"tr", "[", 
    RowBox[{"Y", ".", "Y"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   SuperscriptBox["\[Beta]2", "2"], " ", 
   SuperscriptBox["\[Epsilon]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"tr", "[", 
     RowBox[{"Y", ".", "Y"}], "]"}], "2"]}], "+", 
  RowBox[{
   RowBox[{"tr", "[", 
    RowBox[{"X", ".", "X"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "6"], " ", "\[Beta]1", " ", "\[Epsilon]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{
         SuperscriptBox["\[Beta]1", "2"], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Beta]2", "2"], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", "\[Beta]1", " ", "\[Beta]2", " ", 
      SuperscriptBox["\[Epsilon]", "2"], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"Y", ".", "Y"}], "]"}]}]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{"\[Beta]1", " ", "\[Beta]2", " ", 
    SuperscriptBox["\[Epsilon]", "2"], " ", 
    RowBox[{"tr", "[", 
     RowBox[{"X", ".", "X", ".", "Y", ".", "Y"}], "]"}]}], 
   RowBox[{"3", " ", "Nc"}]], "+", 
  FractionBox[
   RowBox[{"\[Beta]1", " ", "\[Beta]2", " ", 
    SuperscriptBox["\[Epsilon]", "2"], " ", 
    RowBox[{"tr", "[", 
     RowBox[{"X", ".", "Y", ".", "X", ".", "Y"}], "]"}]}], 
   RowBox[{"3", " ", "Nc"}]]}]], "Output",
 CellChangeTimes->{{3.994325431149066*^9, 3.994325435768025*^9}, 
   3.994326327408432*^9, {3.994328211415477*^9, 3.994328222368565*^9}, 
   3.994488251505252*^9, 3.994490603150647*^9, 3.994491566573348*^9, 
   3.994492110605362*^9, 3.994493863908044*^9, 3.9944973170734673`*^9, 
   3.9944975738798857`*^9, 3.9944978231762667`*^9, 3.9944993682334127`*^9, 
   3.9945002041776037`*^9, 3.994500788775353*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"5b2725e9-0188-440e-8333-15c675453f15"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Consistency check with all the expectation values", "Item",
 CellChangeTimes->{{3.994490663417718*^9, 
  3.994490704606368*^9}},ExpressionUUID->"06e977d3-c845-49eb-bd5b-\
e3a3762a3320"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"wick", "[", 
         RowBox[{"conjstateQuarter", ",", 
          RowBox[{"First", "[", "opvev", "]"}], ",", "stateQuarter"}], "]"}], 
        
        RowBox[{"wick", "[", 
         RowBox[{"conjstateQuarter", ",", "stateQuarter"}], "]"}]], "-", 
       RowBox[{"Last", "[", "opvev", "]"}]}], "/.", 
      RowBox[{
       RowBox[{"d", "[", "__", "]"}], "->", "1"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", "4"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"opvev", ",", "allVevs"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.994326314390789*^9, 3.9943263375179853`*^9}, {
  3.994490707990402*^9, 3.994490783714444*^9}, {3.994490986219961*^9, 
  3.994491001694549*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"cca16369-8813-4b75-a230-164c185a762e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "5"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 5, 5, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "5"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 5, 5, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "5"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 5, 5, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "5"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 5, 5, 1],
    Editable->False], ",", "0", ",", "0", ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "5"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 5, 5, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "5"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 5, 5, 1],
    Editable->False], ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.994490749271463*^9, 3.994490784503099*^9}, {
   3.994490998333297*^9, 3.99449100422853*^9}, 3.994491569151013*^9, 
   3.994492113161676*^9, 3.994493866469883*^9, 3.99449731961952*^9, 
   3.994497576435466*^9, 3.994497825312244*^9, 3.994499370563312*^9, 
   3.994500206525585*^9, 3.994500791110174*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"ca0d3d8c-0f27-4b97-9d15-b52cad7e35d4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Comment on the choice of ansatz: if one starts with a larger ansatz, \
containing a term that is not 1/4-BPS, the solution is not unique\
\>", "Item",
 CellChangeTimes->{
  3.994499293265874*^9, {3.99449974890191*^9, 
   3.994499787603134*^9}},ExpressionUUID->"ad00678d-4d32-41f9-8800-\
e1559764a4c2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"badAnsatz", "=", 
  RowBox[{"ansatzQuarter", "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "2"], "\[Beta]1", " ", "\[Beta]2", " ", 
    RowBox[{"c", "[", "8", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{"X", ".", "X", ".", "Y", ".", "Y"}], "]"}], "-", 
      RowBox[{"tr", "[", 
       RowBox[{"X", ".", "Y", ".", "X", ".", "Y"}], "]"}]}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"conjbadAnsatz", "=", 
   RowBox[{
    RowBox[{"conj", "[", "badAnsatz", "]"}], "/.", 
    RowBox[{
     RowBox[{"c", "[", "i_", "]"}], "->", 
     RowBox[{"Conjugate", "[", 
      RowBox[{"c", "[", "i", "]"}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.994499294920919*^9, 3.994499347641542*^9}, 
   3.994499412599573*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"51aaa8e0-e71f-46c0-b386-0992b95b9e10"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   SuperscriptBox["\[Beta]1", "3"], " ", 
   SuperscriptBox["\[Epsilon]", "3"], " ", 
   RowBox[{"tr", "[", 
    RowBox[{"X", ".", "X"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   SuperscriptBox["\[Beta]1", "2"], " ", 
   SuperscriptBox["\[Epsilon]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"tr", "[", 
     RowBox[{"X", ".", "X"}], "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   SuperscriptBox["\[Beta]2", "3"], " ", 
   SuperscriptBox["\[Epsilon]", "3"], " ", 
   RowBox[{"tr", "[", 
    RowBox[{"Y", ".", "Y"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   SuperscriptBox["\[Beta]2", "2"], " ", 
   SuperscriptBox["\[Epsilon]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"tr", "[", 
     RowBox[{"Y", ".", "Y"}], "]"}], "2"]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[Epsilon]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Beta]1", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"X", ".", "X"}], "]"}]}], "+", 
     RowBox[{"\[Beta]2", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"Y", ".", "Y"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{"\[Beta]1", " ", 
   SuperscriptBox["\[Beta]2", "2"], " ", 
   SuperscriptBox["\[Epsilon]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", "7", "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"X", ".", "X"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"c", "[", "6", "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"Y", ".", "Y"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[Beta]1", "2"], " ", "\[Beta]2", " ", 
   SuperscriptBox["\[Epsilon]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", "6", "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"X", ".", "X"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"c", "[", "7", "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"Y", ".", "Y"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{"\[Beta]1", " ", "\[Beta]2", " ", 
   SuperscriptBox["\[Epsilon]", "2"], " ", 
   RowBox[{"c", "[", "8", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"tr", "[", 
      RowBox[{"X", ".", "X", ".", "Y", ".", "Y"}], "]"}], "-", 
     RowBox[{"tr", "[", 
      RowBox[{"X", ".", "Y", ".", "X", ".", "Y"}], "]"}]}], ")"}]}], "+", 
  RowBox[{"\[Beta]1", " ", "\[Beta]2", " ", 
   SuperscriptBox["\[Epsilon]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", "1", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"X", ".", "X"}], "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"Y", ".", "Y"}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"c", "[", "4", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"tr", "[", 
           RowBox[{"X", ".", "Y"}], "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"tr", "[", 
          RowBox[{"X", ".", "X"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"Y", ".", "Y"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"c", "[", "3", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"tr", "[", 
          RowBox[{"X", ".", "X"}], "]"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"tr", "[", 
          RowBox[{"Y", ".", "Y"}], "]"}], "2"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"c", "[", "5", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"tr", "[", 
           RowBox[{"X", ".", "Y"}], "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"tr", "[", 
          RowBox[{"X", ".", "X"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"Y", ".", "Y"}], "]"}]}], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"tr", "[", 
             RowBox[{"X", ".", "X", ".", "Y", ".", "Y"}], "]"}], "-", 
            RowBox[{"tr", "[", 
             RowBox[{"X", ".", "Y", ".", "X", ".", "Y"}], "]"}]}], ")"}]}], 
         "Nc"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"c", "[", "2", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"X", ".", "X", ".", "X", ".", "X"}], "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"Y", ".", "Y", ".", "Y", ".", "Y"}], "]"}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.9944993482192707`*^9, 3.9944993706126213`*^9}, 
   3.99449941318193*^9, 3.9945002065826178`*^9, 3.994500791179085*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"adc9121e-18cf-41b7-b7d2-9c0828fc73b3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"op1", ",", "vev1"}], "}"}], "=", 
   RowBox[{"allVevs", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"wick", "[", 
         RowBox[{"conjbadAnsatz", ",", "op1", ",", "badAnsatz"}], "]"}], 
        RowBox[{"wick", "[", 
         RowBox[{"conjbadAnsatz", ",", "badAnsatz"}], "]"}]], "-", "vev1"}], "/.", 
      RowBox[{
       RowBox[{"d", "[", "__", "]"}], "->", "1"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
   "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"badsol", "[", "1", "]"}], "=", 
  RowBox[{
   RowBox[{"First", "@", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"CoefficientList", "[", 
        RowBox[{"%", ",", 
         RowBox[{"{", 
          RowBox[{"\[Beta]1", ",", "\[Beta]2"}], "}"}]}], "]"}], "==", "0"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"c", "[", "1", "]"}], ",", 
        RowBox[{"c", "[", "6", "]"}], ",", 
        RowBox[{"c", "[", "7", "]"}]}], "}"}]}], "]"}]}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.994499704690173*^9, 3.994499717038929*^9}, 
   3.9944997982654333`*^9},
 CellLabel->"In[35]:=",ExpressionUUID->"c6afd4f1-025a-4a3f-bf81-1b38507150ae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"c", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"c", "[", "6", "]"}], "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"c", "[", "2", "]"}]}], "Nc"]}], "+", 
       RowBox[{"2", " ", "Nc", " ", 
        RowBox[{"c", "[", "2", "]"}]}], "+", 
       RowBox[{"c", "[", "3", "]"}], "+", 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"c", "[", "3", "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", "7", "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["3", "4"], "+", 
     RowBox[{"c", "[", "4", "]"}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"c", "[", "5", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["Nc", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "4"]}], "+", 
        RowBox[{"c", "[", "4", "]"}], "+", 
        RowBox[{"c", "[", "5", "]"}]}], ")"}]}], "+", 
     RowBox[{"Nc", " ", 
      RowBox[{"c", "[", "8", "]"}]}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.994499723642523*^9, 3.994499799762053*^9, 
  3.994500207766502*^9, 3.9945007923528*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"277067e8-0848-4210-b911-f0165e1efcec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"op2", ",", "vev2"}], "}"}], "=", 
   RowBox[{"allVevs", "[", 
    RowBox[{"[", "7", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"badEq", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"wick", "[", 
          RowBox[{"conjbadAnsatz", ",", "op2", ",", "badAnsatz"}], "]"}], 
         RowBox[{"wick", "[", 
          RowBox[{"conjbadAnsatz", ",", "badAnsatz"}], "]"}]], "-", "vev2"}], 
       "/.", 
       RowBox[{
        RowBox[{"d", "[", "__", "]"}], "->", "1"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", "0", ",", "4"}], "}"}]}], "]"}], "/.", 
    RowBox[{"badsol", "[", "1", "]"}]}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.9944993758752327`*^9, 3.994499384930299*^9}, {
  3.9944997190687*^9, 3.99449972112414*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"846ed465-5449-4053-9345-2ff1e2bf71a6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"12", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["Nc", "2"]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["Nc", "2"]}], ")"}], " ", "\[Beta]1", " ", "\[Beta]2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"24", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"72", " ", "\[Beta]1", " ", "\[Beta]2", " ", 
           RowBox[{"c", "[", "2", "]"}]}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["Nc", "2"], " ", "\[Beta]1", " ", "\[Beta]2", " ", 
           RowBox[{"c", "[", "2", "]"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["Nc", "4"], " ", "\[Beta]1", " ", "\[Beta]2", " ", 
           RowBox[{"c", "[", "2", "]"}]}], "-", 
          RowBox[{"3", " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["\[Beta]1", "2"]}], "-", 
             SuperscriptBox["\[Beta]2", "2"], "+", 
             RowBox[{"8", " ", "\[Beta]1", " ", "\[Beta]2", " ", 
              RowBox[{"c", "[", "3", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["\[Beta]1", "2"]}], "-", 
             SuperscriptBox["\[Beta]2", "2"], "+", 
             RowBox[{"8", " ", "\[Beta]1", " ", "\[Beta]2", " ", 
              RowBox[{"c", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"Conjugate", "[", 
         RowBox[{"c", "[", "2", "]"}], "]"}]}], "+", 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"24", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "24"}], " ", "\[Beta]1", " ", "\[Beta]2", " ", 
              RowBox[{"c", "[", "2", "]"}]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["Nc", "2"], " ", "\[Beta]1", " ", "\[Beta]2", " ", 
              RowBox[{"c", "[", "2", "]"}]}], "+", 
             RowBox[{"Nc", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Beta]1", "2"]}], "-", 
                SuperscriptBox["\[Beta]2", "2"], "+", 
                RowBox[{"8", " ", "\[Beta]1", " ", "\[Beta]2", " ", 
                 RowBox[{"c", "[", "3", "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Nc", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Beta]1", "2"]}], "-", 
                SuperscriptBox["\[Beta]2", "2"], "+", 
                RowBox[{"8", " ", "\[Beta]1", " ", "\[Beta]2", " ", 
                 RowBox[{"c", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"c", "[", "3", "]"}], "]"}]}], "+", 
          RowBox[{"Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"24", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["\[Beta]1", "2"]}], "+", 
                SuperscriptBox["\[Beta]2", "2"]}], ")"}], " ", 
              RowBox[{"Conjugate", "[", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{"3", " ", 
                   RowBox[{"c", "[", "2", "]"}]}], "Nc"]}], "+", 
                RowBox[{"2", " ", "Nc", " ", 
                 RowBox[{"c", "[", "2", "]"}]}], "+", 
                RowBox[{"c", "[", "3", "]"}], "+", 
                RowBox[{
                 SuperscriptBox["Nc", "2"], " ", 
                 RowBox[{"c", "[", "3", "]"}]}]}], "]"}]}], "+", 
             RowBox[{"\[Beta]1", " ", "\[Beta]2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "-", 
                RowBox[{"12", " ", 
                 RowBox[{"c", "[", "4", "]"}]}], "-", 
                RowBox[{"12", " ", 
                 SuperscriptBox["Nc", "2"], " ", 
                 RowBox[{"c", "[", "4", "]"}]}], "+", 
                RowBox[{"48", " ", 
                 RowBox[{"c", "[", "5", "]"}]}], "-", 
                RowBox[{"12", " ", 
                 SuperscriptBox["Nc", "2"], " ", 
                 RowBox[{"c", "[", "5", "]"}]}], "-", 
                RowBox[{"12", " ", "Nc", " ", 
                 RowBox[{"c", "[", "8", "]"}]}], "+", 
                RowBox[{"144", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["Nc", "2"]}], ")"}], " ", 
                 RowBox[{"c", "[", "4", "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"c", "[", "4", "]"}], "]"}]}], "+", 
                RowBox[{"24", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    SuperscriptBox["Nc", "2"]}], ")"}], " ", 
                    RowBox[{"c", "[", "5", "]"}]}]}], ")"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"c", "[", "5", "]"}], "]"}]}], "+", 
                RowBox[{"36", " ", 
                 SuperscriptBox["Nc", "2"], " ", 
                 RowBox[{"c", "[", "8", "]"}], " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{"c", "[", "8", "]"}], "]"}]}], "-", 
                RowBox[{"12", " ", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{
                   RowBox[{"c", "[", "4", "]"}], "+", 
                   RowBox[{
                    SuperscriptBox["Nc", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "4"]}], "+", 
                    RowBox[{"c", "[", "4", "]"}], "+", 
                    RowBox[{"c", "[", "5", "]"}]}], ")"}]}], "+", 
                   RowBox[{"Nc", " ", 
                    RowBox[{"c", "[", "8", "]"}]}]}], "]"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["\[Epsilon]", "4"]}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "5"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 4, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
   Rational[1, 12] 3^Rational[-1, 2] 
    Wick`Nc^(-2) (-1 + 
     Wick`Nc^2) $CellContext`\[Beta]1 $CellContext`\[Beta]2 (
     24 (72 $CellContext`\[Beta]1 $CellContext`\[Beta]2 $CellContext`c[2] - 
       24 Wick`Nc^2 $CellContext`\[Beta]1 $CellContext`\[Beta]2 \
$CellContext`c[2] + 
       4 Wick`Nc^4 $CellContext`\[Beta]1 $CellContext`\[Beta]2 $CellContext`c[
         2] - 3 Wick`Nc (2 $CellContext`\[Beta]1^2 - $CellContext`\[Beta]2^2 + 
        8 $CellContext`\[Beta]1 $CellContext`\[Beta]2 $CellContext`c[3]) + 
       2 Wick`Nc^3 (2 $CellContext`\[Beta]1^2 - $CellContext`\[Beta]2^2 + 
         8 $CellContext`\[Beta]1 $CellContext`\[Beta]2 $CellContext`c[3])) 
      Conjugate[
        $CellContext`c[2]] + 
     Wick`Nc (24 ((-24) $CellContext`\[Beta]1 $CellContext`\[Beta]2 \
$CellContext`c[2] + 
         16 Wick`Nc^2 $CellContext`\[Beta]1 $CellContext`\[Beta]2 \
$CellContext`c[2] + 
         Wick`Nc (2 $CellContext`\[Beta]1^2 - $CellContext`\[Beta]2^2 + 
           8 $CellContext`\[Beta]1 $CellContext`\[Beta]2 $CellContext`c[3]) + 
         Wick`Nc^3 (2 $CellContext`\[Beta]1^2 - $CellContext`\[Beta]2^2 + 
           8 $CellContext`\[Beta]1 $CellContext`\[Beta]2 $CellContext`c[3])) 
        Conjugate[
          $CellContext`c[3]] + 
       Wick`Nc (
         24 ((-2) $CellContext`\[Beta]1^2 + $CellContext`\[Beta]2^2) 
          Conjugate[(-3) Wick`Nc^(-1) $CellContext`c[2] + 
            2 Wick`Nc $CellContext`c[2] + $CellContext`c[3] + 
            Wick`Nc^2 $CellContext`c[
              3]] + $CellContext`\[Beta]1 $CellContext`\[Beta]2 (-7 - 
           12 $CellContext`c[4] - 12 Wick`Nc^2 $CellContext`c[4] + 
           48 $CellContext`c[5] - 12 Wick`Nc^2 $CellContext`c[5] - 12 
           Wick`Nc $CellContext`c[8] + 
           144 (1 + Wick`Nc^2) $CellContext`c[4] Conjugate[
              $CellContext`c[4]] + 
           24 (2 + 3 (-4 + Wick`Nc^2) $CellContext`c[5]) Conjugate[
              $CellContext`c[5]] + 36 Wick`Nc^2 $CellContext`c[8] Conjugate[
              $CellContext`c[8]] - 12 
           Conjugate[$CellContext`c[4] + 
             Wick`Nc^2 (
               Rational[-1, 4] + $CellContext`c[4] + $CellContext`c[5]) + 
             Wick`Nc $CellContext`c[8]]))))}, 4, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.994499395460272*^9, 3.994499417936022*^9}, 
   3.994499728956943*^9, 3.994500211161086*^9, 3.99450079582688*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"2543ff9a-7511-409a-8ea0-c9f71709fc89"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "quadratic", " ", "equation", " ", "that", " ", "one", " ", 
    "obtains", " ", "contains", " ", "an", " ", "additional", " ", "term", " ",
     "that", " ", "is", " ", "not", " ", "definite", " ", 
    RowBox[{"positive", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"There", " ", "are", " ", "two", " ", "real", " ", "solutions"}], 
    ",", " ", 
    RowBox[{
     RowBox[{"c", "[", "8", "]"}], "=", 
     RowBox[{
      RowBox[{"0", " ", "and", " ", 
       RowBox[{"c", "[", "8", "]"}]}], "=", 
      RowBox[{"2", "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", " ", "Nc"}], ")"}], "."}]}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"badEq", "==", 
    RowBox[{
     FractionBox["2", 
      RowBox[{" ", 
       SqrtBox["3"], " "}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["Nc", "2"]}], ")"}], "  ", 
     SuperscriptBox["\[Beta]1", "2"], 
     SuperscriptBox["\[Beta]2", "2"], 
     SuperscriptBox["\[Epsilon]", "4"], 
     RowBox[{"(", 
      RowBox[{"expr", "+", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Abs", "[", 
            RowBox[{"c", "[", "8", "]"}], "]"}], "2"], "-", 
          RowBox[{
           FractionBox["2", 
            RowBox[{"3", "Nc"}]], " ", 
           RowBox[{"Re", "[", 
            RowBox[{"c", "[", "8", "]"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], "//",
    "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.994499398468425*^9, 3.9944994068959417`*^9}, {
  3.994499818317689*^9, 3.994499822450001*^9}, {3.994499858205583*^9, 
  3.99449989617306*^9}, {3.9944999329302893`*^9, 3.994499993998756*^9}, {
  3.9945000313046093`*^9, 3.994500169659708*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"36ba324b-ef79-4f8e-96aa-508bd636fac0"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.994499408918165*^9, 3.9944994186102333`*^9}, 
   3.994499729626542*^9, {3.994499834433745*^9, 3.994499860045442*^9}, 
   3.994499943144462*^9, 3.994500042890397*^9, 3.994500170022264*^9, 
   3.9945002127537413`*^9, 3.994500797540843*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"a948c753-dafa-440e-bf92-e684c028faa0"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Computing three-point functions involving dimension-4 operators (section 4.4)\
\
\>", "Subsection",
 CellChangeTimes->{
  3.994329429515337*^9, {3.994491025102251*^9, 3.994491027969564*^9}, {
   3.9944931213396893`*^9, 3.9944931396253443`*^9}, {3.994498961652802*^9, 
   3.994498964628957*^9}},ExpressionUUID->"d28c1133-e49a-46b2-bcfb-\
d250218775b0"],

Cell[CellGroupData[{

Cell["The highest-weight dimension-4 single-particle operator", \
"Subsubsection",
 CellChangeTimes->{{3.9944910861041737`*^9, 
  3.9944911038388987`*^9}},ExpressionUUID->"0fdbc93d-dbd8-449d-b628-\
78250057e63d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"O44", "=", 
   RowBox[{
    RowBox[{"tr", "[", 
     RowBox[{"X", ".", "X", ".", "X", ".", "X"}], "]"}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["Nc", "2"]}], "-", "3"}], 
      RowBox[{"Nc", "+", 
       SuperscriptBox["Nc", "3"]}]], 
     SuperscriptBox[
      RowBox[{"tr", "[", 
       RowBox[{"X", ".", "X"}], "]"}], "2"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.994491030068063*^9, 3.994491057905698*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"9e9d08d4-8c7e-4f8f-84c6-a6706eac1083"],

Cell["\<\
Its expectation value in the free theory vanishes, matching the sugra result.\
\
\>", "Text",
 CellChangeTimes->{{3.9944911267456427`*^9, 3.9944911699660788`*^9}, {
  3.994493154220624*^9, 
  3.994493154499711*^9}},ExpressionUUID->"51bbfd75-1faf-435b-acd8-\
c17e6e76e551"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"wick", "[", 
   RowBox[{"conjstateQuarter", ",", "O44", ",", "stateQuarter"}], "]"}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.99449111302721*^9, 3.99449112368399*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"fbf6adfb-6327-4d29-a8e3-9c8eb1d06447"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9944911206328497`*^9, 3.9944911250965967`*^9}, 
   3.994491569498795*^9, 3.9944921135163717`*^9, 3.994493866824964*^9, 
   3.9944973199698143`*^9, 3.994497576798201*^9, 3.994497825676293*^9, 
   3.994499371027191*^9, 3.9945002131326637`*^9, 3.994500797931119*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"491bddfe-60d6-4479-9c6a-d9e25ab08141"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
A non-protected correlator involving a neutral dimension-4 single-particle \
operator\
\>", "Subsubsection",
 CellChangeTimes->{{3.994491172350091*^9, 3.9944911878810472`*^9}, {
  3.9944913849647493`*^9, 3.994491387398157*^9}, {3.994493159262537*^9, 
  3.994493163259226*^9}, {3.9944947600786953`*^9, 
  3.9944947709750767`*^9}},ExpressionUUID->"055bfd07-0939-4473-8918-\
4e10becb222a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Helper", " ", "function", " ", "to", " ", "compute", 
    " ", "\"\<rep \!\(TraditionalForm\`\*FractionBox[\(\[PartialD]\), \(\
\[PartialD]\\\ der\)]\)\>\"", "  ", "on", " ", "sums", " ", "and", " ", 
    "products", " ", "of", " ", "traces"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", "derRep", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"derRep", "[", 
      RowBox[{"der_", ",", "rep_"}], "]"}], "[", "expr_", "]"}], ":=", 
    RowBox[{"0", "/;", 
     RowBox[{
      RowBox[{"Count", "[", 
       RowBox[{"expr", ",", 
        RowBox[{"tr", "[", "__", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "\[Infinity]"}], "}"}]}], "]"}], "==", "0"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"derRep", "[", 
      RowBox[{"der_", ",", "rep_"}], "]"}], "[", "expr_Plus", "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"derRep", "[", 
        RowBox[{"der", ",", "rep"}], "]"}], "[", "e", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"e", ",", 
        RowBox[{"List", "@@", "expr"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"derRep", "[", 
      RowBox[{"der_", ",", "rep_"}], "]"}], "[", "expr_Times", "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"derRep", "[", 
         RowBox[{"der", ",", "rep"}], "]"}], "[", "e", "]"}], 
       RowBox[{"Cancel", "[", 
        RowBox[{"expr", "/", "e"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"e", ",", 
        RowBox[{"List", "@@", "expr"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"derRep", "[", 
      RowBox[{"der_", ",", "rep_"}], "]"}], "[", 
     RowBox[{"Power", "[", 
      RowBox[{"expr_", ",", "n_"}], "]"}], "]"}], ":=", 
    RowBox[{"n", " ", 
     RowBox[{
      RowBox[{"derRep", "[", 
       RowBox[{"der", ",", "rep"}], "]"}], "[", "expr", "]"}], 
     SuperscriptBox["expr", 
      RowBox[{"n", "-", "1"}]]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"derRep", "[", 
      RowBox[{"der_", ",", "rep_"}], "]"}], "[", 
     RowBox[{"tr", "[", "letters_Dot", "]"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"l", "=", 
        RowBox[{"List", "@@", "letters"}]}], "}"}], ",", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"l", "[", 
            RowBox[{"[", "n", "]"}], "]"}], "===", "der"}], ",", 
          RowBox[{"expandTraces", "[", 
           RowBox[{"tr", "[", 
            RowBox[{"Dot", "@@", 
             RowBox[{"Join", "[", 
              RowBox[{
               RowBox[{"l", "[", 
                RowBox[{"[", 
                 RowBox[{";;", 
                  RowBox[{"n", "-", "1"}]}], "]"}], "]"}], ",", 
               RowBox[{"{", "rep", "}"}], ",", 
               RowBox[{"l", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"n", "+", "1"}], ";;"}], "]"}], "]"}]}], "]"}]}], 
            "]"}], "]"}], ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", 
          RowBox[{"Length", "[", "l", "]"}]}], "}"}]}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"derRep", "[", 
       RowBox[{"der_", ",", "rep_"}], "]"}], "[", 
      RowBox[{"tr", "[", "letter_", "]"}], "]"}], "/;", 
     RowBox[{"MemberQ", "[", 
      RowBox[{"fields", ",", "letter"}], "]"}]}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"letter", "===", "der"}], ",", 
      RowBox[{"tr", "[", "rep", "]"}], ",", "0"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.994491249096879*^9, 3.994491273494091*^9}, {
  3.9944941343799353`*^9, 3.994494134551001*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"67f8d98c-216b-4b58-8d27-b10809988447"],

Cell["We can define the lowering operators, as in (4.51):", "Text",
 CellChangeTimes->{{3.9944912952441177`*^9, 3.9944913120658283`*^9}, {
  3.994491357627548*^9, 
  3.994491392696684*^9}},ExpressionUUID->"4f39bd31-e4a6-4d1f-9169-\
beb9a2cff4f4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"E1", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"derRep", "[", 
      RowBox[{"Zb", ",", "Xb"}], "]"}], "[", "expr", "]"}], "-", 
    RowBox[{
     RowBox[{"derRep", "[", 
      RowBox[{"X", ",", "Z"}], "]"}], "[", "expr", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"E2", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"derRep", "[", 
      RowBox[{"Z", ",", "Xb"}], "]"}], "[", "expr", "]"}], "-", 
    RowBox[{
     RowBox[{"derRep", "[", 
      RowBox[{"X", ",", "Zb"}], "]"}], "[", "expr", "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.994491291487258*^9, 3.9944912935958548`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"804c515f-1809-4339-bed7-eb8bee2156e4"],

Cell["The neutral operator is then given by (4.52):", "Text",
 CellChangeTimes->{{3.994491348376429*^9, 
  3.994491375035016*^9}},ExpressionUUID->"f1277658-5320-4dfd-88b1-\
15b54194cff2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"O40", "=", 
  RowBox[{
   RowBox[{"E1", "@", 
    RowBox[{"E1", "@", 
     RowBox[{"E2", "@", 
      RowBox[{"E2", "[", "O44", "]"}]}]}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.994491315316647*^9, 3.99449134384451*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"2401b585-c7cf-4807-aa37-7d65be2fdfd7"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"Nc", "+", 
    SuperscriptBox["Nc", "3"]}]], 
  RowBox[{"8", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["Nc", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"tr", "[", 
        RowBox[{"X", ".", "Xb"}], "]"}], "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["Nc", "2"]}]}], ")"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"X", ".", "X"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"Xb", ".", "Xb"}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["Nc", "2"]}]}], ")"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"X", ".", "Zb"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"Xb", ".", "Z"}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["Nc", "2"]}]}], ")"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"X", ".", "Z"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"Xb", ".", "Zb"}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["Nc", "2"]}]}], ")"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"X", ".", "Xb"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"Z", ".", "Zb"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["Nc", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"tr", "[", 
        RowBox[{"Z", ".", "Zb"}], "]"}], "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["Nc", "2"]}]}], ")"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"Z", ".", "Z"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"Zb", ".", "Zb"}], "]"}]}], "+", 
     RowBox[{"2", " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["Nc", "2"]}], ")"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"X", ".", "X", ".", "Xb", ".", "Xb"}], "]"}]}], "+", 
     RowBox[{"Nc", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["Nc", "2"]}], ")"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"X", ".", "Xb", ".", "X", ".", "Xb"}], "]"}]}], "-", 
     RowBox[{"2", " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["Nc", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"X", ".", "Xb", ".", "Zb", ".", "Z"}], "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"X", ".", "Z", ".", "Xb", ".", "Zb"}], "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"X", ".", "Z", ".", "Zb", ".", "Xb"}], "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"X", ".", "Zb", ".", "Xb", ".", "Z"}], "]"}]}], ")"}]}], "-", 
     RowBox[{"2", " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["Nc", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"X", ".", "Xb", ".", "Z", ".", "Zb"}], "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"X", ".", "Zb", ".", "Z", ".", "Xb"}], "]"}]}], ")"}]}], "+", 
     RowBox[{"2", " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["Nc", "2"]}], ")"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"Z", ".", "Z", ".", "Zb", ".", "Zb"}], "]"}]}], "+", 
     RowBox[{"Nc", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["Nc", "2"]}], ")"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"Z", ".", "Zb", ".", "Z", ".", "Zb"}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.994491329476306*^9, 3.9944913443844137`*^9}, 
   3.994491376622816*^9, 3.994491569823443*^9, 3.994492113834544*^9, 
   3.994493867164394*^9, 3.994497320310452*^9, 3.994497577148879*^9, 
   3.9944978260327253`*^9, 3.994499371376294*^9, 3.994500213471546*^9, 
   3.994500798287051*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"ba250d00-f940-4a15-9613-51d9fe78daa3"]
}, Open  ]],

Cell["\<\
The expectation value in the free theory does *not* vanish, this differs from \
the sugra result:\
\>", "Text",
 CellChangeTimes->{{3.994491460549687*^9, 
  3.994491484377075*^9}},ExpressionUUID->"c3c04587-d2e3-4a30-8af6-\
65b856f58b2f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"wick", "[", 
    RowBox[{"conjstateQuarter", ",", "O40", ",", "stateQuarter"}], "]"}], "/.", 
   RowBox[{
    RowBox[{"d", "[", "__", "]"}], "->", "1"}]}], "//", "Simplify"}]], "Input",\

 CellChangeTimes->{{3.994488422509358*^9, 3.99448843078999*^9}, {
  3.994491458548583*^9, 3.994491488392618*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"4a1616f8-a365-4179-a2a3-e8fb06d11781"],

Cell[BoxData[
 FractionBox[
  RowBox[{"16", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "36"}], "+", 
     RowBox[{"49", " ", 
      SuperscriptBox["Nc", "2"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["Nc", "4"]}], "+", 
     SuperscriptBox["Nc", "6"]}], ")"}], " ", 
   SuperscriptBox["\[Beta]1", "2"], " ", 
   SuperscriptBox["\[Beta]2", "2"], " ", 
   SuperscriptBox["\[Epsilon]", "4"]}], 
  RowBox[{"9", " ", 
   RowBox[{"(", 
    RowBox[{"Nc", "+", 
     SuperscriptBox["Nc", "3"]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.994488425747653*^9, 3.994488433687872*^9}, 
   3.994491492544532*^9, 3.994491573929636*^9, 3.994492117866987*^9, 
   3.99449387119654*^9, 3.994497324339362*^9, 3.994497581205407*^9, 
   3.994497830076818*^9, 3.994499375716734*^9, 3.9945002178595543`*^9, 
   3.9945008027807293`*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"8dcd79e6-27cf-421a-8d34-cd91702cc563"]
}, Open  ]],

Cell["\<\
The discrepancy comes entirely from the following three-point function, \
involving two quarter-BPS and one half-BPS operators:\
\>", "Text",
 CellChangeTimes->{{3.9944914966043663`*^9, 3.994491532369169*^9}, {
  3.994491616150661*^9, 
  3.994491619753557*^9}},ExpressionUUID->"bb8b4583-bbd6-4914-ae97-\
7dbf9a36c2f1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"wick", "[", 
    RowBox[{
     RowBox[{"conj", "[", "Oquarter", "]"}], ",", "O40", ",", "Oquarter"}], 
    "]"}], "/.", 
   RowBox[{
    RowBox[{"d", "[", "__", "]"}], "->", "1"}]}], "//", "Simplify"}]], "Input",\

 CellChangeTimes->{{3.9944884446339893`*^9, 3.994488464149632*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"c9b1b3f4-9339-4658-a281-be05d89c6752"],

Cell[BoxData[
 FractionBox[
  RowBox[{"64", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "36"}], "+", 
     RowBox[{"49", " ", 
      SuperscriptBox["Nc", "2"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["Nc", "4"]}], "+", 
     SuperscriptBox["Nc", "6"]}], ")"}]}], 
  RowBox[{"Nc", "+", 
   SuperscriptBox["Nc", "3"]}]]], "Output",
 CellChangeTimes->{{3.994488455043133*^9, 3.994488464958858*^9}, 
   3.994491534739553*^9, 3.9944915748643923`*^9, 3.994492118810206*^9, 
   3.9944938721520033`*^9, 3.994497325288764*^9, 3.9944975821486607`*^9, 
   3.994497831033396*^9, 3.9944993766871634`*^9, 3.994500218844026*^9, 
   3.994500803813025*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"a51ed416-1e2e-414e-be1e-57b6c7ce68a7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Other neutral operators do not present this discrepancy", \
"Subsubsection",
 CellChangeTimes->{{3.9944928388462543`*^9, 
  3.9944928552611103`*^9}},ExpressionUUID->"83b5e41e-e99e-4621-a3ba-\
d46a2219fbf1"],

Cell["Defining other lowering operators:", "Text",
 CellChangeTimes->{{3.994492898999278*^9, 
  3.994492909051592*^9}},ExpressionUUID->"5ce562fc-5cc4-4e0a-959d-\
1ebb926756f9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"E3", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"derRep", "[", 
      RowBox[{"Yb", ",", "Xb"}], "]"}], "[", "expr", "]"}], "-", 
    RowBox[{
     RowBox[{"derRep", "[", 
      RowBox[{"X", ",", "Y"}], "]"}], "[", "expr", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"E4", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"derRep", "[", 
      RowBox[{"Y", ",", "Xb"}], "]"}], "[", "expr", "]"}], "-", 
    RowBox[{
     RowBox[{"derRep", "[", 
      RowBox[{"X", ",", "Yb"}], "]"}], "[", "expr", "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.994492857136979*^9, 3.99449286115631*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"f30d824b-1a9a-40b3-9410-b2921cdc5a05"],

Cell["We can construct another neutral operator:", "Text",
 CellChangeTimes->{{3.994492912237053*^9, 3.994492920796617*^9}, {
  3.994494220766487*^9, 
  3.994494224081874*^9}},ExpressionUUID->"40e22db2-7baf-4350-bebd-\
6b2340b89b43"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"O40prime", "=", 
  RowBox[{
   RowBox[{"E3", "@", 
    RowBox[{"E3", "@", 
     RowBox[{"E4", "@", 
      RowBox[{"E4", "[", "O44", "]"}]}]}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.994492864954619*^9, 3.994492878534317*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"069b7a19-2ca5-469f-a2c2-ac024e7f1e43"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"Nc", "+", 
    SuperscriptBox["Nc", "3"]}]], 
  RowBox[{"8", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["Nc", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"tr", "[", 
        RowBox[{"X", ".", "Xb"}], "]"}], "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["Nc", "2"]}]}], ")"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"X", ".", "X"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"Xb", ".", "Xb"}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["Nc", "2"]}]}], ")"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"X", ".", "Yb"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"Xb", ".", "Y"}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["Nc", "2"]}]}], ")"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"X", ".", "Y"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"Xb", ".", "Yb"}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["Nc", "2"]}]}], ")"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"X", ".", "Xb"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"Y", ".", "Yb"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["Nc", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"tr", "[", 
        RowBox[{"Y", ".", "Yb"}], "]"}], "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["Nc", "2"]}]}], ")"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"Y", ".", "Y"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"Yb", ".", "Yb"}], "]"}]}], "+", 
     RowBox[{"2", " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["Nc", "2"]}], ")"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"X", ".", "X", ".", "Xb", ".", "Xb"}], "]"}]}], "+", 
     RowBox[{"Nc", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["Nc", "2"]}], ")"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"X", ".", "Xb", ".", "X", ".", "Xb"}], "]"}]}], "-", 
     RowBox[{"2", " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["Nc", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"X", ".", "Xb", ".", "Yb", ".", "Y"}], "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"X", ".", "Y", ".", "Xb", ".", "Yb"}], "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"X", ".", "Y", ".", "Yb", ".", "Xb"}], "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"X", ".", "Yb", ".", "Xb", ".", "Y"}], "]"}]}], ")"}]}], "-", 
     RowBox[{"2", " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["Nc", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"X", ".", "Xb", ".", "Y", ".", "Yb"}], "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"X", ".", "Yb", ".", "Y", ".", "Xb"}], "]"}]}], ")"}]}], "+", 
     RowBox[{"2", " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["Nc", "2"]}], ")"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"Y", ".", "Y", ".", "Yb", ".", "Yb"}], "]"}]}], "+", 
     RowBox[{"Nc", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["Nc", "2"]}], ")"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"Y", ".", "Yb", ".", "Y", ".", "Yb"}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.994492879152502*^9, 3.99449387248396*^9, 
  3.994497325601327*^9, 3.994497582456789*^9, 3.994497831343863*^9, 
  3.994499377012239*^9, 3.994500219168982*^9, 3.9945008041506844`*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"4a09f11e-3768-4aa4-ae5b-3d343838e0f8"]
}, Open  ]],

Cell["\<\
The free-theory expectation value of this operator does vanish\
\>", "Text",
 CellChangeTimes->{{3.9944929243148737`*^9, 3.9944929403738127`*^9}, {
  3.9944943357605677`*^9, 
  3.994494340677849*^9}},ExpressionUUID->"a83f433f-ebd8-4531-91ff-\
7d687e2a4f9d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"wick", "[", 
    RowBox[{"conjstateQuarter", ",", "O40prime", ",", "stateQuarter"}], "]"}],
    "/.", 
   RowBox[{
    RowBox[{"d", "[", "__", "]"}], "->", "1"}]}], "//", "Simplify"}]], "Input",\

 CellChangeTimes->{{3.99449288832146*^9, 3.994492888679791*^9}, {
  3.994492941869668*^9, 3.994492950197343*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"7b2ab99e-0b69-4c32-aa5a-0dafc08879d9"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.994492894323217*^9, {3.994492947624632*^9, 3.9944929558069468`*^9}, 
   3.9944938779876957`*^9, 3.994497330994443*^9, 3.9944975878093977`*^9, 
   3.994497836787739*^9, 3.994499382723465*^9, 3.994500224867003*^9, 
   3.994500809901794*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"02b6da87-84c6-471a-ab33-5194534d0ac5"]
}, Open  ]],

Cell["And this is also true for yet another operator:", "Text",
 CellChangeTimes->{{3.9944942998985977`*^9, 3.994494304438307*^9}, {
  3.994494343916933*^9, 
  3.994494352264377*^9}},ExpressionUUID->"3d1f9af9-bcae-4296-8a5d-\
c4622fa0b42d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"O40second", "=", 
   RowBox[{
    RowBox[{"E1", "@", 
     RowBox[{"E2", "@", 
      RowBox[{"E3", "@", 
       RowBox[{"E4", "[", "O44", "]"}]}]}]}], "//", "Simplify"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wick", "[", 
    RowBox[{"conjstateQuarter", ",", "O40second", ",", "stateQuarter"}], 
    "]"}], "/.", 
   RowBox[{
    RowBox[{"d", "[", "__", "]"}], "->", "1"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.9944942903512297`*^9, 3.9944943147456627`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"4b20396c-1c5e-4d81-a7c3-ce57205e47f7"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"Nc", "+", 
    SuperscriptBox["Nc", "3"]}]], 
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["Nc", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"tr", "[", 
        RowBox[{"X", ".", "Xb"}], "]"}], "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["Nc", "2"]}]}], ")"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"X", ".", "X"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"Xb", ".", "Xb"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["Nc", "2"]}]}], ")"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"X", ".", "Yb"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"Xb", ".", "Y"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["Nc", "2"]}]}], ")"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"X", ".", "Y"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"Xb", ".", "Yb"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["Nc", "2"]}]}], ")"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"X", ".", "Zb"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"Xb", ".", "Z"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["Nc", "2"]}]}], ")"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"X", ".", "Z"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"Xb", ".", "Zb"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["Nc", "2"]}]}], ")"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"X", ".", "Xb"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"Y", ".", "Yb"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["Nc", "2"]}]}], ")"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"Y", ".", "Zb"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"Yb", ".", "Z"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["Nc", "2"]}]}], ")"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"Y", ".", "Z"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"Yb", ".", "Zb"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["Nc", "2"]}]}], ")"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"X", ".", "Xb"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"Z", ".", "Zb"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["Nc", "2"]}]}], ")"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"Y", ".", "Yb"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"Z", ".", "Zb"}], "]"}]}], "+", 
     RowBox[{"Nc", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["Nc", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"tr", "[", 
          RowBox[{"X", ".", "X", ".", "Xb", ".", "Xb"}], "]"}]}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"X", ".", "Xb", ".", "X", ".", "Xb"}], "]"}]}], ")"}]}], "-", 
     RowBox[{"Nc", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["Nc", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"X", ".", "Xb", ".", "Y", ".", "Yb"}], "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"X", ".", "Xb", ".", "Yb", ".", "Y"}], "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"X", ".", "Y", ".", "Xb", ".", "Yb"}], "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"X", ".", "Y", ".", "Yb", ".", "Xb"}], "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"X", ".", "Yb", ".", "Xb", ".", "Y"}], "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"X", ".", "Yb", ".", "Y", ".", "Xb"}], "]"}]}], ")"}]}], "-", 
     RowBox[{"Nc", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["Nc", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"X", ".", "Xb", ".", "Z", ".", "Zb"}], "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"X", ".", "Xb", ".", "Zb", ".", "Z"}], "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"X", ".", "Z", ".", "Xb", ".", "Zb"}], "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"X", ".", "Z", ".", "Zb", ".", "Xb"}], "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"X", ".", "Zb", ".", "Xb", ".", "Z"}], "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"X", ".", "Zb", ".", "Z", ".", "Xb"}], "]"}]}], ")"}]}], "+", 
     RowBox[{"Nc", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["Nc", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"Y", ".", "Yb", ".", "Z", ".", "Zb"}], "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"Y", ".", "Yb", ".", "Zb", ".", "Z"}], "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"Y", ".", "Z", ".", "Yb", ".", "Zb"}], "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"Y", ".", "Z", ".", "Zb", ".", "Yb"}], "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"Y", ".", "Zb", ".", "Yb", ".", "Z"}], "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"Y", ".", "Zb", ".", "Z", ".", "Yb"}], "]"}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.9944943161333437`*^9, 3.994497331504736*^9, 
  3.9944975883233023`*^9, 3.9944978373057737`*^9, 3.994499383220867*^9, 
  3.9945002253589373`*^9, 3.994500810440056*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"4dd14c33-30c4-451e-9607-1aed35851c40"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9944943161333437`*^9, 3.994497331504736*^9, 
  3.9944975883233023`*^9, 3.9944978373057737`*^9, 3.994499383220867*^9, 
  3.9945002253589373`*^9, 3.994500819214695*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"3dbdce3b-6199-4005-a4ec-79fb83c1e6f4"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
NotebookTheme->"Wolfram Default",
WindowSize->{2501, 1382},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
DockedCells->{},
TaggingRules->{},
CellContext->Notebook,
Magnification:>1.25 Inherited,
FrontEndVersion->"15.0 for Mac OS X ARM (64-bit) (May 19, 2026)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]], 
   Cell[
    StyleData["Input"], CellFrame -> True, CellDingbat -> None, 
    CellBracketOptions -> {"Color" -> RGBColor[0.509804, 0.572549, 0.823529]},
     CellFrameColor -> GrayLevel[0.709804], 
    AutoStyleOptions -> {
     "CommentStyle" -> {
       FontColor -> RGBColor[0.25, 0.5, 0.5], ShowAutoStyles -> False, 
        ShowSyntaxStyles -> False, AutoNumberFormatting -> False, 
        TranslationOptions -> {"Enabled" -> False}, FontWeight -> "Normal"}, 
      "LocalVariableStyle" -> {FontColor -> RGBColor[0.25, 0.5, 0.3]}, 
      "StringStyle" -> {
       FontColor -> RGBColor[0.72, 0.13, 0.13], ShowAutoStyles -> False, 
        ShowSyntaxStyles -> False, AutoNumberFormatting -> False, 
        TranslationOptions -> {"Enabled" -> False}}, 
      "SymbolContextStyles" -> {
       "System`" -> {
         FontColor -> RGBColor[0, 0.5, 0], FontWeight -> "SemiBold"}, 
        "Global`" -> {}, Automatic -> {}}}, FontSize -> 10, FontWeight -> 
    "Medium", Background -> 
    RGBColor[0.9686274509803922, 0.9686274509803922, 0.9686274509803922]], 
   Cell[
    StyleData["Subsection"], FontSize -> 16], 
   Cell[
    StyleData["CellLabel"], MenuSortingValue -> 10000, FontSize -> 8, 
    FontColor -> RGBColor[0.184314, 0.168627, 0.768627]], 
   Cell[
    StyleData["Section"], CellFrame -> {{0, 0}, {0, 2}}, FontSize -> 22], 
   Cell[
    StyleData["Subsubsection"], ShowGroupOpener -> "Inline", FontSize -> 14], 
   
   Cell[
    StyleData[All], CellMargins -> {{96, Inherited}, {Inherited, Inherited}}, 
    CellBracketOptions -> {
     "Margins" -> {0, 8}, "Thickness" -> 1, "Widths" -> {0, 12}}, 
    StyleHints -> <|
     "CodeFont" -> "Source Code Pro", "GroupOpener" -> "Inline", 
      "OperatorRenderings" -> <|
       "|->" -> "\[Function]", "->" -> "\[Rule]", ":>" -> "\[RuleDelayed]", 
        "<=" -> "\[LessEqual]", ">=" -> "\[GreaterEqual]", "!=" -> 
        "\[NotEqual]", "==" -> "\[Equal]", "<->" -> "\[TwoWayRule]", "[[" -> 
        "\[LeftDoubleBracket]", "]]" -> "\[RightDoubleBracket]", "<|" -> 
        "\[LeftAssociation]", "|>" -> "\[RightAssociation]"|>|>, 
    FontProperties -> {"ScreenResolution" -> Automatic}], 
   Cell[
    StyleData["Output"], FontSize -> 10], 
   Cell[
    StyleData["Text"], FontSize -> 12], 
   Cell[
    StyleData["Item"], FontSize -> 12], 
   Cell[
    StyleData["Subitem"], FontSize -> 11], 
   Cell[
    StyleData["ItemParagraph"], FontSize -> 12], 
   Cell[
    StyleData["ItemNumbered"], FontSize -> 12], 
   Cell[
    StyleData["SubitemParagraph"], FontSize -> 11], 
   Cell[
    StyleData["SubitemNumbered"], FontSize -> 11], 
   Cell[
    StyleData["Program"], FontSize -> 9], 
   Cell[
    StyleData["Subchapter"], ShowGroupOpener -> "Inline", FontSize -> 20], 
   Cell[
    StyleData["Chapter"], ShowGroupOpener -> "Inline", FontSize -> 26], 
   Cell[
    StyleData["Print"], MenuSortingValue -> 10000, FontSize -> 10], 
   Cell[
    StyleData["ObjectName"], MenuSortingValue -> 10000, FontSize -> 16], 
   Cell[
    StyleData["CodeAssistSpecialCharacter"], MenuSortingValue -> 10000, 
    FontSize -> 12], 
   Cell[
    StyleData["CodeAssistCompletion"], MenuSortingValue -> 10000, FontSize -> 
    10], 
   Cell[
    StyleData[
    "CodeAssistTemplate", StyleDefinitions -> 
     StyleData["CodeAssistCompletion"]], 
    CellFrameMargins -> {{15., 15.}, {9., 10.}}, FontSize -> 10, FontColor :> 
    CurrentValue[{"SystemColor", "MenuText"}], Background -> None], 
   Cell[
    StyleData[
    "CodeAssistCompletionHighlight", StyleDefinitions -> 
     StyleData["CodeAssistCompletion"]], FontSize -> 10, 
    FontVariations -> {"Underline" -> True}], 
   Cell[
    StyleData[
    "CodeAssistVariableCompletion", StyleDefinitions -> 
     StyleData["CodeAssistCompletion"]], FontSize -> 10, FontColor -> 
    RGBColor[0., 0., 0.4]], 
   Cell[
    StyleData[
    "CodeAssistVariableCompletionHighlight", StyleDefinitions -> 
     StyleData["CodeAssistVariableCompletion"]], 
    FontVariations -> {"Underline" -> True}]}, Visible -> False, 
  FrontEndVersion -> "15.0 for Mac OS X ARM (64-bit) (May 19, 2026)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"],
ExpressionUUID->"b0608d41-b770-4d74-ba34-99f8c124212f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 325, 6, 63, "Chapter",ExpressionUUID->"97e5e90b-ee05-4816-a2d8-2a847a8e163e"],
Cell[CellGroupData[{
Cell[904, 30, 212, 4, 33, "Chapter",ExpressionUUID->"223cafa0-4321-4edb-9d31-1f36ea2ed0ba"],
Cell[1119, 36, 340, 5, 58, "Input",ExpressionUUID->"246d813a-a92b-4e15-8a14-65771b915ad3"],
Cell[1462, 43, 629, 12, 58, "Input",ExpressionUUID->"d3108394-5381-4a09-bbbc-ae41496f7c59"],
Cell[CellGroupData[{
Cell[2116, 59, 214, 4, 43, "Subsection",ExpressionUUID->"0b8fb460-3e3c-49ca-b7d7-abbf60673990"],
Cell[2333, 65, 582, 9, 36, "Text",ExpressionUUID->"f65ee649-01e7-4046-a53f-aa3ba8e9577b"],
Cell[2918, 76, 7733, 228, 566, "Input",ExpressionUUID->"363c6f7d-46d2-4b42-835e-816f5585a275"]
}, Closed]],
Cell[CellGroupData[{
Cell[10688, 309, 198, 3, 41, "Subsection",ExpressionUUID->"0430088e-6e33-45f2-9f00-c6600041857f"],
Cell[CellGroupData[{
Cell[10911, 316, 283, 4, 109, "Item",ExpressionUUID->"1c2b2238-a4bc-4c0d-9325-67510c2caacd"],
Cell[11197, 322, 3001, 62, 109, "Input",ExpressionUUID->"10988634-67fd-43bf-b960-346e4a022f6c"]
}, Open  ]],
Cell[14213, 387, 220, 5, 109, "Item",ExpressionUUID->"a16d78e0-204c-4ab2-aa08-60504e9c51b7"],
Cell[14436, 394, 292, 6, 109, "Text",ExpressionUUID->"f9beec26-5ed4-4ff2-a64f-5d12aa4f5994"],
Cell[CellGroupData[{
Cell[14753, 404, 2805, 59, 109, "Input",ExpressionUUID->"ff924502-169e-49ab-9e61-d987e95de20d"],
Cell[17561, 465, 2509, 64, 70, "Output",ExpressionUUID->"17be69a8-4beb-4d0b-8d04-2a9fd832408c"],
Cell[20073, 531, 1266, 32, 70, "Output",ExpressionUUID->"a06b9e6e-17a2-4334-8fdd-de5fa9facb5f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21376, 568, 304, 7, 109, "Item",ExpressionUUID->"a64cb276-85b7-4e52-9965-9f523ad63a93"],
Cell[21683, 577, 639, 19, 109, "Input",ExpressionUUID->"b228d23c-c9d3-4028-8d42-f1b39dacbd47"],
Cell[CellGroupData[{
Cell[22347, 600, 2315, 43, 109, "Input",ExpressionUUID->"a2de47fb-de3d-45e7-adb1-e230e1f4965c"],
Cell[24665, 645, 1377, 35, 70, "Output",ExpressionUUID->"71652f61-cef0-4ff5-839a-0f96d54afbf7"],
Cell[26045, 682, 518, 10, 70, "Output",ExpressionUUID->"6f03f7f1-5274-4c30-91ee-91f28ff4c31b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[26612, 698, 218, 5, 109, "Item",ExpressionUUID->"c58edebb-5d57-45e8-966b-6923a887c202"],
Cell[CellGroupData[{
Cell[26855, 707, 2717, 56, 109, "Input",ExpressionUUID->"5aff19fb-5319-43e4-a251-548deecde04d"],
Cell[29575, 765, 3036, 64, 70, "Output",ExpressionUUID->"3e21d59b-680b-4898-99e9-ae1471ea98fd"],
Cell[32614, 831, 1968, 30, 70, "Output",ExpressionUUID->"989b772f-5590-4763-82f9-dcb8ff46b742"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[34631, 867, 335, 7, 109, "Item",ExpressionUUID->"b2497e4d-15d4-46ce-a37b-0b555c2c1b4c"],
Cell[CellGroupData[{
Cell[34991, 878, 607, 14, 109, "Input",ExpressionUUID->"c4295acd-3ca3-45c5-bddb-3617012bb93d"],
Cell[35601, 894, 1036, 25, 70, "Output",ExpressionUUID->"59ed4e26-fb29-4465-bfb0-7a415c9a4e3b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[36686, 925, 191, 3, 109, "Item",ExpressionUUID->"ba8ff784-b423-444a-96fc-c46ad1064eaa"],
Cell[CellGroupData[{
Cell[36902, 932, 1021, 25, 109, "Input",ExpressionUUID->"bfacfa97-8251-48d0-9a4b-7d444de594f4"],
Cell[37926, 959, 1053, 23, 70, "Output",ExpressionUUID->"1eca7f64-dac3-4ea9-bf68-18c4867296ca"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[39040, 989, 298, 4, 41, "Subsection",ExpressionUUID->"97213469-2755-46c0-b961-bda8731fa765"],
Cell[CellGroupData[{
Cell[39363, 997, 171, 3, 36, "Item",ExpressionUUID->"55461774-788c-4177-8898-d833e5c3f76d"],
Cell[39537, 1002, 1184, 36, 105, "Input",ExpressionUUID->"eea8b312-b944-43ac-a3ad-cb1b357bca6d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40758, 1043, 239, 4, 36, "Item",ExpressionUUID->"0ed82035-0b44-457d-94e0-e4cb305b5d40"],
Cell[41000, 1049, 4305, 117, 154, "Input",ExpressionUUID->"9bfefcc2-a59d-4afb-b0c1-12bc56b86507"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45342, 1171, 219, 5, 36, "Item",ExpressionUUID->"39e494c5-5285-49ce-9357-848874c018dd"],
Cell[CellGroupData[{
Cell[45586, 1180, 2950, 64, 137, "Input",ExpressionUUID->"672bcb59-cd4a-4ebd-94a7-98e97177a90a"],
Cell[48539, 1246, 3433, 86, 55, "Output",ExpressionUUID->"e4ee9000-0180-451f-9fba-51285c7bd144"],
Cell[51975, 1334, 1456, 40, 48, "Output",ExpressionUUID->"49eb400d-8622-4287-810d-fdf098c88f07"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[53480, 1380, 268, 6, 36, "Item",ExpressionUUID->"f760bdd0-b984-49dd-b18d-9c32d06aa9a2"],
Cell[CellGroupData[{
Cell[53773, 1390, 2473, 47, 109, "Input",ExpressionUUID->"b23c023b-d694-4b52-b308-3507ce3ede94"],
Cell[56249, 1439, 8615, 194, 142, "Output",ExpressionUUID->"013cdc8d-d373-49a8-8316-82f7c1a389d7"]
}, Open  ]]
}, Open  ]],
Cell[64891, 1637, 357, 7, 36, "Text",ExpressionUUID->"f61ff03d-a8f0-4643-bb62-1e40061faef5"],
Cell[CellGroupData[{
Cell[65273, 1648, 4098, 102, 148, "Input",ExpressionUUID->"7cff2b42-2667-433b-85ae-34426bbd1246"],
Cell[69374, 1752, 416, 6, 70, "Output",ExpressionUUID->"54ecda5a-7664-449e-a874-bbda69f69f2c"]
}, Open  ]],
Cell[69805, 1761, 286, 7, 109, "Text",ExpressionUUID->"d9dd7653-8717-4ea1-8292-1b064ed22c04"],
Cell[CellGroupData[{
Cell[70116, 1772, 1965, 31, 109, "Input",ExpressionUUID->"f6e951b9-4a8c-4485-85f9-e4f4d287a3b4"],
Cell[72084, 1805, 959, 20, 70, "Output",ExpressionUUID->"1e03dc12-f2c9-4ef4-bda9-257673bf2481"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73080, 1830, 331, 7, 109, "Item",ExpressionUUID->"59383a81-0474-41fd-b39a-b13e45f57318"],
Cell[CellGroupData[{
Cell[73436, 1841, 870, 20, 109, "Input",ExpressionUUID->"fe9ba1a0-8618-43c1-bcce-8d0b813f3482"],
Cell[74309, 1863, 2575, 68, 70, "Output",ExpressionUUID->"5b2725e9-0188-440e-8333-15c675453f15"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[76933, 1937, 191, 3, 109, "Item",ExpressionUUID->"06e977d3-c845-49eb-bd5b-e3a3762a3320"],
Cell[CellGroupData[{
Cell[77149, 1944, 947, 24, 109, "Input",ExpressionUUID->"cca16369-8813-4b75-a230-164c185a762e"],
Cell[78099, 1970, 1558, 38, 70, "Output",ExpressionUUID->"ca0d3d8c-0f27-4b97-9d15-b52cad7e35d4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[79706, 2014, 311, 7, 109, "Item",ExpressionUUID->"ad00678d-4d32-41f9-8800-e1559764a4c2"],
Cell[CellGroupData[{
Cell[80042, 2025, 876, 22, 109, "Input",ExpressionUUID->"51aaa8e0-e71f-46c0-b386-0992b95b9e10"],
Cell[80921, 2049, 4732, 141, 70, "Output",ExpressionUUID->"adc9121e-18cf-41b7-b7d2-9c0828fc73b3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85690, 2195, 1457, 43, 109, "Input",ExpressionUUID->"c6afd4f1-025a-4a3f-bf81-1b38507150ae"],
Cell[87150, 2240, 1332, 39, 70, "Output",ExpressionUUID->"277067e8-0848-4210-b911-f0165e1efcec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88519, 2284, 1004, 27, 109, "Input",ExpressionUUID->"846ed465-5449-4053-9345-2ff1e2bf71a6"],
Cell[89526, 2313, 9097, 203, 70, "Output",ExpressionUUID->"2543ff9a-7511-409a-8ea0-c9f71709fc89"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98660, 2521, 2017, 55, 109, "Input",ExpressionUUID->"36ba324b-ef79-4f8e-96aa-508bd636fac0"],
Cell[100680, 2578, 370, 5, 70, "Output",ExpressionUUID->"a948c753-dafa-440e-bf92-e684c028faa0"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[101111, 2590, 361, 8, 41, "Subsection",ExpressionUUID->"d28c1133-e49a-46b2-bcfb-d250218775b0"],
Cell[CellGroupData[{
Cell[101497, 2602, 212, 4, 39, "Subsubsection",ExpressionUUID->"0fdbc93d-dbd8-449d-b628-78250057e63d"],
Cell[101712, 2608, 591, 17, 84, "Input",ExpressionUUID->"9e9d08d4-8c7e-4f8f-84c6-a6706eac1083"],
Cell[102306, 2627, 282, 7, 36, "Text",ExpressionUUID->"51bbfd75-1faf-435b-acd8-c17e6e76e551"],
Cell[CellGroupData[{
Cell[102613, 2638, 296, 6, 58, "Input",ExpressionUUID->"fbf6adfb-6327-4d29-a8e3-9c8eb1d06447"],
Cell[102912, 2646, 393, 5, 32, "Output",ExpressionUUID->"491bddfe-60d6-4479-9c6a-d9e25ab08141"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[103354, 2657, 396, 8, 39, "Subsubsection",ExpressionUUID->"055bfd07-0939-4473-8918-4e10becb222a"],
Cell[103753, 2667, 4031, 111, 240, "Input",ExpressionUUID->"67f8d98c-216b-4b58-8d27-b10809988447"],
Cell[107787, 2780, 246, 4, 36, "Text",ExpressionUUID->"4f39bd31-e4a6-4d1f-9169-beb9a2cff4f4"],
Cell[108036, 2786, 793, 23, 83, "Input",ExpressionUUID->"804c515f-1809-4339-bed7-eb8bee2156e4"],
Cell[108832, 2811, 187, 3, 36, "Text",ExpressionUUID->"f1277658-5320-4dfd-88b1-15b54194cff2"],
Cell[CellGroupData[{
Cell[109044, 2818, 339, 8, 58, "Input",ExpressionUUID->"2401b585-c7cf-4807-aa37-7d65be2fdfd7"],
Cell[109386, 2828, 4422, 126, 79, "Output",ExpressionUUID->"ba250d00-f940-4a15-9613-51d9fe78daa3"]
}, Open  ]],
Cell[113823, 2957, 247, 6, 36, "Text",ExpressionUUID->"c3c04587-d2e3-4a30-8af6-65b856f58b2f"],
Cell[CellGroupData[{
Cell[114095, 2967, 427, 10, 58, "Input",ExpressionUUID->"4a1616f8-a365-4179-a2a3-e8fb06d11781"],
Cell[114525, 2979, 916, 23, 62, "Output",ExpressionUUID->"8dcd79e6-27cf-421a-8d34-cd91702cc563"]
}, Open  ]],
Cell[115456, 3005, 328, 7, 36, "Text",ExpressionUUID->"bb8b4583-bbd6-4914-ae97-7dbf9a36c2f1"],
Cell[CellGroupData[{
Cell[115809, 3016, 408, 11, 58, "Input",ExpressionUUID->"c9b1b3f4-9339-4658-a281-be05d89c6752"],
Cell[116220, 3029, 742, 18, 56, "Output",ExpressionUUID->"a51ed416-1e2e-414e-be1e-57b6c7ce68a7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[117011, 3053, 212, 4, 39, "Subsubsection",ExpressionUUID->"83b5e41e-e99e-4621-a3ba-d46a2219fbf1"],
Cell[117226, 3059, 176, 3, 36, "Text",ExpressionUUID->"5ce562fc-5cc4-4e0a-959d-1ebb926756f9"],
Cell[117405, 3064, 790, 23, 83, "Input",ExpressionUUID->"f30d824b-1a9a-40b3-9410-b2921cdc5a05"],
Cell[118198, 3089, 233, 4, 36, "Text",ExpressionUUID->"40e22db2-7baf-4350-bebd-6b2340b89b43"],
Cell[CellGroupData[{
Cell[118456, 3097, 345, 8, 58, "Input",ExpressionUUID->"069b7a19-2ca5-469f-a2c2-ac024e7f1e43"],
Cell[118804, 3107, 4319, 124, 79, "Output",ExpressionUUID->"4a09f11e-3768-4aa4-ae5b-3d343838e0f8"]
}, Open  ]],
Cell[123138, 3234, 267, 6, 36, "Text",ExpressionUUID->"a83f433f-ebd8-4531-91ff-7d687e2a4f9d"],
Cell[CellGroupData[{
Cell[123430, 3244, 436, 11, 58, "Input",ExpressionUUID->"7b2ab99e-0b69-4c32-aa5a-0dafc08879d9"],
Cell[123869, 3257, 370, 6, 32, "Output",ExpressionUUID->"02b6da87-84c6-471a-ab33-5194534d0ac5"]
}, Open  ]],
Cell[124254, 3266, 240, 4, 36, "Text",ExpressionUUID->"3d1f9af9-bcae-4296-8a5d-c4622fa0b42d"],
Cell[CellGroupData[{
Cell[124519, 3274, 643, 18, 107, "Input",ExpressionUUID->"4b20396c-1c5e-4d81-a7c3-ce57205e47f7"],
Cell[125165, 3294, 6433, 181, 135, "Output",ExpressionUUID->"4dd14c33-30c4-451e-9607-1aed35851c40"],
Cell[131601, 3477, 295, 4, 32, "Output",ExpressionUUID->"3dbdce3b-6199-4005-a4ec-79fb83c1e6f4"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


